The parametric instability landscape of coupled Kerr parametric oscillators

Networks of coupled Kerr parametric oscillators (KPOs) hold promise as for the realization of neuromorphic and quantum computation. Yet, their rich bifurcation structure remains largely not understood. Here, we employ secular perturbation theory to map the stability regions of these networks, and identify the regime where the system can be mapped to an Ising model. Starting with two coupled KPOs, we show how the bifurcations arise from the competition between the global parametric drive and linear coupling between the KPOs. We then extend this framework to larger networks with all-to-all equal coupling, deriving analytical expressions for the full cascade of bifurcation transitions. In the thermodynamic limit, we find that these transitions become uniformly spaced, leading to a highly regular structure. Our results reveal the precise bounds under which KPO networks have an Ising-like solution space, and thus provides crucial guidance for their experimental implementation.

==> figures/Fig_1/Fig1.jl <==
############################################################################################
#                                    Prerequisites
############################################################################################

using DrWatson
@quickactivate "TwoCoupledParametrons"

using HarmonicBalance, HarmonicBalance.Symbolics, LinearAlgebra, StatsBase;
HB = HarmonicBalance;
include(projectdir("figures/classification.jl"));

using CairoMakie
using MathTeXEngine: get_font
font = (;
    regular = get_font(:regular),
    bold = get_font(:bold),
    italic = get_font(:italic),
    bold_italic = get_font(:bolditalic),
)
set_theme!(fonts = font)

using Graphs, GraphMakie, NetworkLayout
using Colors, ColorSchemes
gray = colorant"#7f7f7fff";
lightgray = colorant"lightgray";
gray = colorant"darkgray"; # darkgray is ligher than gray
darkgray = colorant"gray"; # gray is darker than darkgray
solar_sweep = reverse(map(c -> get(ColorSchemes.thermal, c), range(0.05, 0.73, 4)))
orange = get(ColorSchemes.thermal, 0.73)
yellow = get(ColorSchemes.thermal, 0.83)
lightorange = colorant"#fbbb0040"
lightyellow = colorant"#e4df4740"
magenta = colorant"#720f34ff";
blue = colorant"#385a9cf9";

############################################################################################
#                           Computing slow-flow equations
############################################################################################

@variables t x(t) y(t);
@variables ω0 ω γ λ α η J F;

equations = [d(d(x, t), t) + ω0^2 * (1 - λ * cos(2 * ω * t)) * x + γ * d(x, t) + α * x^3]

system = DifferentialEquation(equations, [x])

add_harmonic!(system, x, ω) # x will rotate at ω

harmonics = get_harmonic_equations(system);

############################################################################################
#                              Compute steady states (2d sweep)
############################################################################################
begin
    ω_min = 1.032
    ω_max = 1.065
    res = 2000
    ω_range = range(ω_min, ω_max, res)
    omega0 = mean(ω_range)
    gamma = 0.006
    alpha = 1.0
    eta = 0.0
    coupling = 0.01
    lambda = 0.03
    fixed_ω =
        Dict(ω0 => omega0, γ => gamma, α => alpha, η => eta, J => coupling, λ => lambda)
    varied_ω = (ω => ω_range)

    result = get_steady_states(
        harmonics,
        varied_ω,
        fixed_ω,
        threading = true
    )
    branches = 1:HB.branch_count(result)
    y = "u1"
    x = "ω"

    X = transform_solutions(result, x, branches = branches)
    Y = transform_solutions(result, y, branches = branches)
    Y = HB._apply_mask(Y, HB._get_mask(result, ["stable"], [], branches = branches))

    branch_data = [
        HB._realify(getindex.(Y, i), warning = "branch " * string(k)) for
        (i, k) in enumerate(branches)
    ]
end
############################################################################################
#                              plot
############################################################################################
begin
    size_in_cm = (8.64468, 7.2)
    dpi = 100
    size_in_pixels = size_in_cm .* dpi
    fontsize = 30

    # seed = rand(1:1000)
    graph = erdos_renyi(12, 20, seed = 905)


    λ_bif(ω, ω0, γ) = 2 * sqrt((ω^2 - ω0^2)^2 + γ^2 * ω^2)

    ω_min_ax3 = 0.89
    ω_max_ax3 = 1.1
    λ_min_ax3 = 0.000
    λ_max_ax3 = 0.2
    ω_min_ax4 = ω_min
    ω_max_ax4 = ω_max
    λ_min_ax4 = 0.01
    λ_max_ax4 = 0.056
    u_ax4 = 0.45

    fig = Figure(size = size_in_pixels, fontsize = fontsize)

    default = Dict{Symbol,Any}([
        # :xlabelsize => fontsize, :ylabelsize => fontsize,
        :spinewidth => 2,
        # :ylabelrotation => 0,
    ])

    ax1 = Axis(fig[1, 1], aspect = 1.0)
    hidedecorations!(ax1)
    hidespines!(ax1)

    ax2 = Axis(fig[1, 2], aspect = 1.0)
    hidedecorations!(ax2)
    hidespines!(ax2)

    ax3 = Axis(
        fig[2, 1];
        limits = (ω_min_ax3, ω_max_ax3, λ_min_ax3, λ_max_ax3),
        xticks = [0.93, 1.0, 1.07],
        # yticks = [0, 0.07, 0.14],
        xlabel = L"\omega/\omega_0",
        ylabel = L"\lambda/\omega_0^2",
        # ylabelrotation = 90,
        default...,
        aspect = 1.0,
    )
    hidedecorations!(ax3, label = false, ticklabels = false, ticks = false)

    ax4a = Axis(
        fig[2, 2];
        limits = (ω_min_ax4, ω_max_ax4, λ_min_ax4, λ_max_ax4),
        xlabel = L"\omega/\omega_0",
        yticks = [0.01, 0.03, 0.05],
        # ylabel = L"\lambda",
        # ylabelrotation = 90,
        default...,
        aspect = 1.0,
    )
    hidedecorations!(ax4a, label = false, ticklabels = false, ticks = false)
    ax4b = Axis(
        fig[2, 2];
        limits = (ω_min_ax4, ω_max_ax4, -u_ax4, u_ax4),
        ylabel = L"u",
        ylabelrotation = 0,
        yticks = [-0.3, 0, 0.3],
        yaxisposition = :right,
        xticklabelsvisible = false,
        xticksvisible = false,
        xautolimitmargin = (0.0, 0.0),
        yautolimitmargin = (0.0, 0.0),
        default...,
    )
    hidespines!(ax4b)
    hidedecorations!(ax4b, label = false, ticklabels = false, ticks = false)

    for (label, panel) in zip(["(a)", "(b)", "(c)"], [(1, 1), (2, 1), (2, 2)])
        Label(
            fig[panel...],
            label;
            tellheight = false,
            tellwidth = false,
            halign = :left,
            valign = :top,
            padding = (5, 3, 3, 10),
        )
    end


    layout = Stress()
    graphplot!(
        ax1,
        graph;
        layout = layout,
        edge_width = 2,
        edge_color = lightgray,
        node_size = 30,
    )

    limits!(ax2, -3, 3, -2, 4.2)

    a = 0.4
    b = 0.2
    V(x) = ((x - a)^2 - 1)^2 - b
    x_max = 1.57
    x_range = range(-x_max + a, x_max + a, length = 100)
    lines!(ax2, x_range, V.(x_range), linewidth = 4, color = :black)

    fontsize = 40
    align = (:center, :center)
    text!(
        ax2,
        -1.0 + a,
        0.7 - b;
        text = L"\uparrow",
        fontsize = fontsize,
        color = magenta,
        align = align,
    )
    text!(
        ax2,
        1.0 + a,
        0.7 - b;
        text = L"\downarrow",
        fontsize = fontsize,
        color = blue,
        align = align,
    )
    text!(
        ax2,
        0.0 + a,
        1.5 - b;
        text = "0",
        fontsize = fontsize,
        color = darkgray,
        align = align,
    )
    poly!(
        ax2,
        Circle(Point(0.0 + a, 1.5 - b), 2.58),
        strokewidth = 2,
        strokecolor = :gray,
        color = :transparent,
        linestyle = :dash,
    )

    ω_range_ax3 = range(ω_min_ax3, ω_max_ax3, 2000)
    specs = [
        (omega0, gamma),
        (omega0 - 0.04, gamma + 0.02),
        (omega0 - 0.07, 0.001),
        (omega0 - 0.11, gamma + 0.005),
    ]
    for (i, param) in pairs(specs)
        line_ax3 = map(x -> λ_bif(x, param...), ω_range_ax3)
        lines!(ax3, ω_range_ax3, line_ax3, color = solar_sweep[i], linewidth = 3)
        band!(
            ax3,
            ω_range_ax3,
            line_ax3,
            fill(λ_max_ax3, length(ω_range_ax3)),
            color = (:gray, 0.2),
        )
    end
    box = [
        Point(ω_min_ax4, λ_min_ax4),
        Point(ω_max_ax4, λ_min_ax4),
        Point(ω_max_ax4, λ_max_ax4),
        Point(ω_min_ax4, λ_max_ax4),
    ]
    poly!(
        ax3,
        box,
        strokewidth = 2,
        strokecolor = :gray,
        color = :transparent,
        linestyle = :dash,
    )



    line = map(x -> λ_bif(x, omega0, gamma), ω_range)
    line_no_gamma = map(x -> λ_bif(x, omega0, 0.0), ω_range)
    λ_th = minimum(line)
    half_ω_range = ω_range[div(end, 2):end]
    lines!(
        ax4a,
        half_ω_range,
        fill(λ_th, length(half_ω_range)),
        color = orange,
        linewidth = 3,
    )
    lines!(ax4a, ω_range, line, color = orange, linewidth = 3)
    band!(ax4a, ω_range, line, fill(λ_max_ax4, length(ω_range)), color = lightorange)
    band!(
        ax4a,
        half_ω_range,
        fill(λ_th, length(half_ω_range)),
        line[div(end, 2):end],
        color = lightyellow,
    )
    # lines!(ax4a, ω_range, line_no_gamma, color = gray, linewidth = 3, linestyle=:dash)

    c = [gray, magenta, blue]
    x_range = range(1.041, 1.056, res)
    for k in findall(x -> !all(isnan.(x)), branch_data) # skip NaN branch_data
        lines!(
            ax4b,
            HB._realify(getindex.(X, k)),
            branch_data[k],
            color = c[k],
            linewidth = 2,
        )
    end
    lines!(ax4b, x_range, zeros(res), color = gray, linestyle = :dash, linewidth = 2)

    text!(
        ax4b,
        1.061,
        0.32;
        text = L"\uparrow",
        fontsize = fontsize,
        color = magenta,
        align = align,
    )
    text!(
        ax4b,
        1.061,
        -0.15;
        text = L"\downarrow",
        fontsize = fontsize,
        color = blue,
        align = align,
    )
    text!(
        ax4b,
        1.061,
        0.06;
        text = "0",
        fontsize = fontsize,
        color = darkgray,
        align = align,
    )

    colsize!(fig.layout, 1, Aspect(1, 1.0))
    colsize!(fig.layout, 2, Aspect(1, 1.0))
    fig
end
CairoMakie.save("figures/Fig_1/Fig1_temp.svg", fig)
CairoMakie.save("figures/Fig_1/Fig1_temp.pdf", fig)


==> figures/Fig_2/Fig2.jl <==
############################################################################################
#                                    Prerequisites
############################################################################################

using DrWatson
@quickactivate "TwoCoupledParametrons"
@show Threads.nthreads()

using HarmonicBalance, Loess, LinearAlgebra;
HB = HarmonicBalance;
include(projectdir("figures/classification.jl"));

using CairoMakie
using MathTeXEngine: get_font
font = (;
    regular = get_font(:regular),
    bold = get_font(:bold),
    italic = get_font(:italic),
    bold_italic = get_font(:bolditalic),
)
set_theme!(fonts = font)

using Colors, ColorSchemes
blue = colorant"dodgerblue2";
# blue = colorant"dodgerblue3";
# blue = colorant"royalblue1";
# orange = colorant"orange";
purple = colorant"#7f007fff"
orange = colorant"#e36f47ff"
asperger = colorant"#30323D"
eggplant = colorant"#483C46"

############################################################################################
#                           Computing slow-flow equations
############################################################################################

@variables t x(t) y(t);
@variables ω0 ω γ λ α η J F;

equations = [
    d(d(x, t), t) + ω0^2 * (1 - λ * cos(2 * ω * t)) * x + γ * d(x, t) + α * x^3 - J * y,
    d(d(y, t), t) + ω0^2 * (1 - λ * cos(2 * ω * t)) * y + γ * d(y, t) + α * y^3 - J * x,
]

system = DifferentialEquation(equations, [x, y])

add_harmonic!(system, x, ω) # x will rotate at ω
add_harmonic!(system, y, ω) # y will rotate at ω

harmonics = get_harmonic_equations(system);

############################################################################################
#                              Compute steady states (2d sweep)
############################################################################################

res = 500
fixed_ωλ = Dict(ω0 => 1.0, γ => 0.006, α => 1.0, η => 0.0, J => 0.01)
varied_ωλ = (ω => range(0.982, 1.018, res), λ => range(0.003, 0.043, res)) |> HB.OrderedDict

result_ωλ = get_steady_states(harmonics, varied_ωλ, fixed_ωλ);
# result_ωλ_nc = get_steady_states(harmonic_normal_nc, varied_ωλ, fixed_ωλ, threading=true, random_warmup=false);

X, Y = values(result_ωλ.swept_parameters)

# HarmonicBalance.save(datadir("result_ωλ_fig2.jld2"),result_ωλ)
plot_phase_diagram(result_ωλ, class="stable")
############################################################################################
#                              Classify steady states (2d sweep)
############################################################################################
sym_basis = get_sym_basis(harmonics, Dict(J => 1))

classify_solutions!(result_ωλ, sol -> is_symmetric(sol; sym_basis = sym_basis), "symmetric")
classify_solutions!(
    result_ωλ,
    sol -> is_antisymmetric(sol; sym_basis = sym_basis),
    "antisymmetric",
)
classify_solutions!(result_ωλ, sol -> is_mixed(sol; sym_basis = sym_basis), "mixed");
# classify_solutions!(result_ωλ, is_zero, "zero");

Z_All = sum.(HB._get_mask(result_ωλ, ["stable"], []));
# Z_All_nc = sum.(HB._get_mask(result_ωλ_nc, ["stable"], []));
Z_sym = sum.(HB._get_mask(result_ωλ, ["stable", "symmetric"], []));
Z_antisym = sum.(HB._get_mask(result_ωλ, ["stable", "antisymmetric"], []));
Z_mixed = sum.(HB._get_mask(result_ωλ, ["stable", "mixed"], []));
# Z_zero = sum.(HB._get_mask(result_ωλ, ["zero"], ["stable"]))

# HB.plot(result_ωλ, y="u1^2+v1^2", cut= λ => 0.02)
############################################################################################
#                                   Plot bifurcations
############################################################################################

p = fixed_ωλ
ω_range = Vector{Float64}(varied_ωλ[ω])
λ_range = Vector{Float64}(varied_ωλ[λ])
λ_s(ω) = (2√((p[γ] * ω)^2 + (p[ω0]^2 - p[J] - ω^2)^2)) / p[ω0]^2
λ_a(ω) = (2√((p[γ] * ω)^2 + (p[ω0]^2 + p[J] - ω^2)^2)) / p[ω0]^2
λ_1(ω) = (2√((p[γ] * ω)^2 + (p[ω0]^2 + 2 * p[J] - ω^2)^2)) / p[ω0]^2
λ_2(ω) = (2√((p[γ] * p[ω0])^2 + p[J]^2)) / p[ω0]^2
# ω_3 = [1.0, 1.001, 1.0025, 1.0030, 1.0040, 1.0045, 1.005, 1.006, 1.0075, 1.0101]
# λ_3 = [λ_2(ω_3[1]), 0.0235, 0.0241, 0.0244, 0.0247, 0.0250, 0.0271, 0.0293, 0.0335, 0.043]
idxs = map(eachrow(Z_mixed')) do row
    idx = findfirst(x -> !iszero(x), row)
    isnothing(idx) ? missing : Int64(idx)
end
_, b_λ_idx = Int64.(findmin(replace(idxs, missing => Inf)))
_, e_λ_idx = Int64.(findmax(replace(idxs, missing => -Inf)))
ω_idxs = idxs[b_λ_idx:e_λ_idx]
ω_3 = pushfirst!(ω_range[ω_idxs], 1.0)
λ_3 = pushfirst!(λ_range[b_λ_idx:e_λ_idx], λ_2(ω_3[1]))
model = loess(ω_3, λ_3, span = 0.2)
us = range(extrema(ω_3)..., 200)
vs = predict(model, us)
# HB.scatter(ω_3, λ_3)
# HB.plot!(us, vs, legend=false)
# interp_linear = linear_interpolation(ω_3, λ_3)
# interp = interpolate(λ_3, BSpline(Linear()))

# c = cgrad(:tempo, 9, categorical = true) |> collect
# c[1] = RGBA(1, 1, 1, 1)
# c = [c[i] for i in range(start=1, step=32, stop=263)]

# HB.plot(ω_3,λ_3)
# HB.plot!(ω_3, interp_linear.(ω_3))
# HB.plot!(ω_3, interp_linear.(ω_3))
begin
    size_in_cm = (8.64468, 8)
    dpi = 120
    size_in_pixels = size_in_cm .* dpi
    fontsize = 36
    aspect = 1.0
    lw = 7
    default = Dict{Symbol,Any}([:spinewidth => 2])

    # limits = (2.63, 2.663, Ud_min, Ud_max)
    xticks = range(2.63, 2.665, 8)
    yticks = range(2, 5, 7)
    ylabel = L"\lambda/\omega_0^2"
    xlabel = L"\omega/\omega_0"

    c = cgrad(:tempo, 10, categorical = true)
    c.colors.colors[1] = RGBA(1,1,1,1)
    # c_tmp = cgrad(:tempo, 10, scale=:log2, categorical = true)
    # c_tmp.colors.colors[1] = RGBA(1,1,1,1)
    # c = cgrad(:tempo, 10, categorical = true)
    # c.colors.colors .= c_tmp.colors.colors
    cticks = 0:9
    crange = (-0.5, 9.5)

    fig = Figure(size = size_in_pixels, fontsize = fontsize)

    ax1 = Axis(
        fig[1, 1][1, 1];
        aspect = aspect,
        xlabel = xlabel,
        ylabel = ylabel,
        default...,
        xlabelvisible = false,
        xticklabelsvisible = false,
        limits = (0.982, 1.018, 0.003, 0.043),
    )
    ax2 = Axis(
        fig[1, 1][1, 2];
        aspect = aspect,
        xlabel = xlabel,
        ylabel = ylabel,
        default...,
        limits = (0.982, 1.018, 0.003, 0.043),
    )
    ax3 = Axis(
        fig[1, 1][2, 1];
        aspect = aspect,
        xlabel = xlabel,
        ylabel = ylabel,
        default...,
        limits = (0.982, 1.018, 0.003, 0.043),
    )
    ax4 = Axis(
        fig[1, 1][2, 2];
        aspect = aspect,
        xlabel = xlabel,
        ylabel = ylabel,
        ylabelvisible = false,
        yticklabelsvisible = false,
        default...,
        limits = (0.982, 1.018, 0.003, 0.043),
    )
    hidedecorations!(ax2, ticks = false)

    hmap = CairoMakie.heatmap!(ax2, X, Y, Z_sym, colormap = c, colorrange = crange, rasterize = true)
    hmap = CairoMakie.heatmap!(ax3, X, Y, Z_antisym, colormap = c, colorrange = crange, rasterize = true)
    hmap = CairoMakie.heatmap!(ax4, X, Y, Z_mixed, colormap = c, colorrange = crange, rasterize = true)
    hmap = CairoMakie.heatmap!(ax1, X, Y, Z_All, colormap = c, colorrange = (-0.5,9.5), rasterize = true)

    Colorbar(fig[1, 2], hmap, ticks = 0:9, height = 700, tellheight = false, width = 20)

    lines!(ax2, ω_range, λ_s.(ω_range); color=:black, linewidth=2, linestyle=:dash)
    lines!(ax3, ω_range, λ_a.(ω_range); color=:black, linewidth=2, linestyle=:dash)
    lines!(
        ax3,
        ω_range[1:(31*res÷40)],
        λ_1.(ω_range[1:(31*res÷40)]);
        color = orange,
        linewidth = lw,
    )
    lines!(
        ax4,
        ω_range[(103*res÷160):(31*res÷40)],
        λ_1.(ω_range[(103*res÷160):(31*res÷40)]);
        color = orange,
        linewidth = lw,
    )
    lines!(
        ax3,
        ω_range[(res÷2):end],
        λ_2.(ω_range[(res÷2):end]);
        color = purple,
        linewidth = lw,
    )
    lines!(ax4, us, vs; color = blue, linewidth = lw)
    lines!(
        ax4,
        ω_range[(res÷2):(103*res÷160)],
        λ_2.(ω_range[(res÷2):(103*res÷160)]);
        color = purple,
        linewidth = lw,
    )

    scatter!(ax3, [(1.002, 0.026)], marker = :rect, markersize = 22, color = :black)
    scatter!(ax3, [(0.995, 0.026)], marker = :circle, markersize = 22, color = :black)
    scatter!(ax3, [(1.0075, 0.021)], marker = :star5, markersize = 22, color = :black)

    for (label, panel) in
        zip(["(a)", "(b)", "(c)", "(d)"], [(1, 1), (1, 2), (2, 1), (2, 2)])
        Label(
            fig[1, 1][panel...],
            label;
            tellheight = false,
            tellwidth = false,
            color = :black,
            halign = :left,
            valign = :top,
            padding = (10, 5, 5, 10),
        )
    end
    for (label, panel) in zip(["S", "A", "M"], [(1, 2), (2, 1), (2, 2)])
        Label(
            fig[1, 1][panel...],
            label;
            tellheight = false,
            tellwidth = false,
            color = :black,
            halign = :right,
            valign = :bottom,
            padding = (10, 15, 15, 10),
        )
    end
    colsize!(fig.layout, 1, Aspect(1, 1.0))

    fig
end
save("figures/Fig_2/Fig2.pdf", fig)
save("figures/Fig_2/Fig2.svg", fig)


==> figures/Fig_3/Fig3.jl <==
############################################################################################
#                                    Prerequisites
############################################################################################

using DrWatson
@quickactivate "TwoCoupledParametrons"

using HarmonicBalance, Symbolics, LinearAlgebra, StatsBase;
HB = HarmonicBalance;
include(projectdir("figures/classification.jl"));

using CairoMakie
using MathTeXEngine: get_font
font = (;
    regular = get_font(:regular),
    bold = get_font(:bold),
    italic = get_font(:italic),
    bold_italic = get_font(:bolditalic),
)
set_theme!(fonts = font)

using Colors, ColorSchemes
gray = colorant"#7f7f7fff";
lightgray = colorant"white";
gray = colorant"darkgray"; # darkgray is ligher than gray
darkgray = colorant"gray"; # gray is darker than darkgray
solar_sweep = reverse(map(c -> get(ColorSchemes.thermal, c), range(0.05, 0.73, 4)))
orange = colorant"#e36f47ff"
lightorange = colorant"#fbbb0040"
lightyellow = colorant"#e4df4740"
yellow = get(ColorSchemes.thermal, 0.83)
magenta = colorant"#720f34ff";
purple = colorant"#7f007fff"
blue = colorant"#385a9cf9";

const Vec2f0 = CairoMakie.Vec2f0
############################################################################################
#                              plot
############################################################################################



begin
    res = 2000
    J = 0.006
    γ = 0.0
    ω0 = 1.0
    ω_min = 0.9879
    ω_max = 1.0121
    λ_min = 0.000
    λ_max = 0.025
    ω_range = range(ω_min, ω_max, res)
    half_ω_range = ω_range[findmin(abs.(ω_range .- ω0))[2]:end]

    λ_bif(ω, J, s) = s * 2 * (ω^2 - ω0^2 - J)
    sym_line_1 = map(x -> λ_bif(x, -J, 1), ω_range)
    sym_line_2 = map(x -> λ_bif(x, -J, -1), ω_range)
    sym_line_sh = map(x -> λ_bif(x, 2 * J, -1), ω_range)
    sym_line_h = map(x -> 2 * J, half_ω_range)
    asym_line_1 = map(x -> λ_bif(x, J, 1), ω_range)
    asym_line_2 = map(x -> λ_bif(x, J, -1), ω_range)
    asym_line_sh = map(x -> λ_bif(x, -2 * J, -1), ω_range)

    ωˢ = √(ω0^2 - J)
    ωᵃ = √(ω0^2 + J)
    ωˢʰ = √(ω0^2 + 2 * J)
    ω_cut_sh = ω_range[findmin(abs.(sym_line_sh .- 2J))[2]]
    ω_max_sh = ω_range[findmin(abs.(sym_line_sh .- λ_max))[2]]
    ω_max_s1 = ω_range[findmin(abs.(sym_line_1 .- λ_max))[2]]
    ω_max_s2 = ω_range[findmin(abs.(sym_line_2 .- λ_max))[2]]
    ω_max_a1 = ω_range[findmin(abs.(asym_line_1 .- λ_max))[2]]
    ω_max_a2 = ω_range[findmin(abs.(asym_line_2 .- λ_max))[2]]

    lw_small = 2.0
    lw_large = 4.0
    pattern = Makie.LinePattern(;
        direction = [Vec2f0(1), Vec2f0(1, -1)],
        linecolor = :black,
        background_color = :transparent,
        width = 0.8,
        tilesize = (15, 15),
    )
    ls_dash = Linestyle([0.3, 0.5, 4, 10]) #(:dash, 4.0)
    ls_dash_alt = Linestyle([0.48, 1, 4, 10])

    size_in_cm = (8.64468, 7.4)
    dpi = 100
    size_in_pixels = size_in_cm .* dpi
    aspect = 1.2
    fontsize = 30
    fig = Figure(size = size_in_pixels, fontsize = fontsize)

    default = Dict{Symbol,Any}([
        # :xlabelsize => fontsize, :ylabelsize => fontsize,
        :spinewidth => 2,
        :ylabelrotation => 0,
    ])

    ax1 = Axis(
        fig[1, 1];
        aspect = aspect,
        limits = (ω_min, ω_max, λ_min, λ_max),
        # xlabel = L"\omega",
        ylabel = L"\lambda",
        ylabelrotation = 0,
        default...,
    )
    hidedecorations!(ax1, label = false, ticklabels = true, ticks = true)

    poly!(
        ax1,
        Point2f[(ω_min, λ_min), (ωˢ, λ_min), (ω_max_s2, λ_max), (ω_min, λ_max)],
        color = (lightgray, 0.0),
        strokecolor = :transparent,
        strokewidth = 2,
    )
    poly!(
        ax1,
        Point2f[(ωˢ, λ_min), (ω_max_s1, λ_max), (ω_max_s2, λ_max)],
        color = lightorange,
        strokecolor = :transparent,
        strokewidth = 2,
    )
    poly!(
        ax1,
        Point2f[(ωˢ, λ_min), (ω_max, λ_min), (ω_max, λ_max), (ω_max_s1, λ_max)],
        color = lightyellow,
        strokecolor = :transparent,
        strokewidth = 2,
    )


    lines!(ax1, ω_range, sym_line_1, linewidth = lw_large, color = purple)
    lines!(ax1, ω_range, sym_line_2, linewidth = lw_large, color = orange)
    lines!(
        ax1,
        ω_range,
        asym_line_1,
        linewidth = lw_small,
        color = :black,
        linestyle = ls_dash_alt,
    )
    lines!(
        ax1,
        ω_range,
        asym_line_2,
        linewidth = lw_small,
        color = :black,
        linestyle = ls_dash_alt,
    )

    fontsize = 40
    align = (:center, :center)
    text!(
        ax1,
        ωˢ - J * 0.1,
        2 * λ_max / 3;
        text = L"\uparrow",
        fontsize = fontsize,
        color = magenta,
        align = align,
    )
    text!(
        ax1,
        ωˢ + J * 0.1,
        2 * λ_max / 3;
        text = L"\downarrow",
        fontsize = fontsize,
        color = blue,
        align = align,
    )
    text!(
        ax1,
        ωᵃ - J * 0.15 + J * 0.9,
        1 * λ_max / 3 - J * 0.5;
        text = L"\uparrow",
        fontsize = fontsize,
        color = magenta,
        align = align,
    )
    text!(
        ax1,
        ωᵃ + J * 0.15 + J * 0.9,
        1 * λ_max / 3 - J * 0.5;
        text = L"\downarrow",
        fontsize = fontsize,
        color = blue,
        align = align,
    )
    text!(
        ax1,
        ωᵃ + J * 0.9,
        4 * λ_max / 9 - J * 0.5;
        text = "0",
        fontsize = fontsize,
        color = darkgray,
        align = align,
    )
    text!(
        ax1,
        ωˢ - J * 0.9,
        λ_max / 3;
        text = "0",
        fontsize = fontsize,
        color = darkgray,
        align = align,
    )

    ax2 = Axis(
        fig[2, 1];
        aspect = aspect,
        xlabel = L"\omega",
        ylabel = L"\lambda",
        limits = (ω_min, ω_max, λ_min, λ_max),
        ylabelrotation = 0,
        default...,
    )
    hidedecorations!(ax2, label = false, ticklabels = true, ticks = true)

    poly!(
        ax2,
        Point2f[(ω_min, λ_min), (ωᵃ, λ_min), (ω_max_a2, λ_max), (ω_min, λ_max)],
        color = pattern,
        strokecolor = :transparent,
        strokewidth = 2,
    )
    poly!(
        ax2,
        Point2f[(ωᵃ, λ_min), (ωˢʰ, λ_min), (ω_cut_sh, 2J), (ω0, 2J)],
        color = lightyellow,
        strokecolor = :transparent,
        strokewidth = 2,
    )
    poly!(
        ax2,
        Point2f[(ω0, 2J), (ω_cut_sh, 2J), (ω_max_sh, λ_max), (ω_max_a2, λ_max)],
        color = lightorange,
        strokecolor = :transparent,
        strokewidth = 2,
    )
    poly!(
        ax2,
        Point2f[(ωˢʰ, λ_min), (ω_max, λ_min), (ω_max, 2J), (ω_cut_sh, 2J)],
        color = lightorange,
        strokecolor = :transparent,
        strokewidth = 2,
    )
    poly!(
        ax2,
        Point2f[(ω_cut_sh, 2J), (ω_max, 2J), (ω_max, λ_max), (ω_max_sh, λ_max)],
        color = (lightgray, 0.0),
        strokecolor = :transparent,
        strokewidth = 2,
    )

    # lines!(ax2, ω_range, sym_line_1, linewidth = lw_small, color = purple, linestyle = ls_dash)
    # lines!(ax2, ω_range, sym_line_2, linewidth = lw_small, color = orange, linestyle = ls_dash)
    lines!(
        ax2,
        ω_range,
        asym_line_1,
        linewidth = lw_small,
        color = :black,
        linestyle = ls_dash_alt,
    )
    lines!(
        ax2,
        ω_range,
        asym_line_2,
        linewidth = lw_small,
        color = :black,
        linestyle = ls_dash_alt,
    )
    lines!(ax2, ω_range, sym_line_sh, linewidth = lw_large, color = orange)
    lines!(ax2, half_ω_range, sym_line_h, linewidth = lw_large, color = purple)

    text!(
        ax2,
        ωᵃ - J * 0.6,
        λ_max - J * 0.7;
        text = L"\uparrow",
        fontsize = fontsize,
        color = magenta,
        align = align,
    )
    text!(
        ax2,
        ωᵃ - J * 0.35,
        λ_max - J * 1.6;
        text = L"\downarrow",
        fontsize = fontsize,
        color = blue,
        align = align,
    )
    text!(
        ax2,
        ωᵃ - J * 0.15,
        λ_max / 3 + J * 0.2;
        text = L"\uparrow",
        fontsize = fontsize,
        color = magenta,
        align = align,
    )
    text!(
        ax2,
        ωᵃ + J * 0.03,
        λ_max / 3 - J * 0.4;
        text = L"\downarrow",
        fontsize = fontsize,
        color = blue,
        align = align,
    )
    text!(
        ax2,
        ωᵃ + J * 0.23,
        λ_max - J * 3.9;
        text = "0",
        fontsize = fontsize,
        color = darkgray,
        align = align,
    )
    text!(
        ax2,
        ωᵃ - J * 0.1 + J * 0.9,
        1 * λ_max / 3 - J * 0.25;
        text = L"\uparrow",
        fontsize = fontsize,
        color = magenta,
        align = align,
    )
    text!(
        ax2,
        ωᵃ + J * 0.1 + J * 0.9,
        1 * λ_max / 3 - J * 0.25;
        text = L"\downarrow",
        fontsize = fontsize,
        color = blue,
        align = align,
    )
    # text!(ax2,ωᵃ+J*0.65, 4*λ_max/9-J*0.5; text = "0", fontsize = fontsize, color = darkgray, align = align)
    text!(
        ax2,
        ωᵃ + J * 0.4,
        2λ_max / 3 + J * 0.4;
        text = "0",
        fontsize = fontsize,
        color = darkgray,
        align = align,
    )



    ax3 = Axis(
        fig[1, 2];
        aspect = aspect,
        limits = (ω_min, ω_max, λ_min, λ_max),
        # xlabel = L"\omega",
        # ylabel = L"\lambda",
        ylabelrotation = 0,
        default...,
    )
    hidedecorations!(ax3, label = false, ticklabels = true, ticks = true)
    poly!(
        ax3,
        Point2f[(ω_min, λ_min), (ωᵃ, λ_min), (ω_max_a2, λ_max), (ω_min, λ_max)],
        color = (lightgray, 0.0),
        strokecolor = :transparent,
        strokewidth = 2,
    )
    poly!(
        ax3,
        Point2f[(ωᵃ, λ_min), (ω_max_a1, λ_max), (ω_max_a2, λ_max)],
        color = lightorange,
        strokecolor = :transparent,
        strokewidth = 2,
    )
    poly!(
        ax3,
        Point2f[(ωᵃ, λ_min), (ω_max, λ_min), (ω_max, λ_max), (ω_max_a1, λ_max)],
        color = lightyellow,
        strokecolor = :transparent,
        strokewidth = 2,
    )

    lines!(
        ax3,
        ω_range,
        sym_line_1,
        linewidth = lw_small,
        color = :black,
        linestyle = ls_dash,
    )
    lines!(
        ax3,
        ω_range,
        sym_line_2,
        linewidth = lw_small,
        color = :black,
        linestyle = ls_dash,
    )
    lines!(ax3, ω_range, asym_line_1, linewidth = lw_large, color = purple)
    lines!(ax3, ω_range, asym_line_2, linewidth = lw_large, color = orange)

    text!(
        ax3,
        ωᵃ - J * 0.1,
        2 * λ_max / 3 - J * 0.5;
        text = L"\uparrow",
        fontsize = fontsize,
        color = magenta,
        align = align,
    )
    text!(
        ax3,
        ωᵃ + J * 0.1,
        2 * λ_max / 3 - J * 0.5;
        text = L"\downarrow",
        fontsize = fontsize,
        color = blue,
        align = align,
    )
    text!(
        ax3,
        ωᵃ - J * 0.15 + J * 0.9,
        1 * λ_max / 3 - J * 0.5;
        text = L"\uparrow",
        fontsize = fontsize,
        color = magenta,
        align = align,
    )
    text!(
        ax3,
        ωᵃ + J * 0.15 + J * 0.9,
        1 * λ_max / 3 - J * 0.5;
        text = L"\downarrow",
        fontsize = fontsize,
        color = blue,
        align = align,
    )
    text!(
        ax3,
        ωᵃ + J * 0.9,
        4 * λ_max / 9 - J * 0.5;
        text = "0",
        fontsize = fontsize,
        color = darkgray,
        align = align,
    )
    text!(
        ax3,
        ωˢ - J * 0.9,
        λ_max / 3;
        text = "0",
        fontsize = fontsize,
        color = darkgray,
        align = align,
    )


    ax4 = Axis(
        fig[2, 2];
        aspect = aspect,
        limits = (ω_min, ω_max, λ_min, λ_max),
        xlabel = L"\omega",
        ylabelrotation = 0,
        default...,
    )
    hidedecorations!(ax4, label = false, ticklabels = true, ticks = true)

    poly!(
        ax4,
        Point2f[(ω_min, λ_min), (ωˢ, λ_min), (ω_max_s2, λ_max), (ω_min, λ_max)],
        color = pattern,
        strokecolor = :transparent,
        strokewidth = 2,
    )
    poly!(
        ax4,
        Point2f[(ωˢ, λ_min), (ω_max, λ_min), (ω_max, λ_max), (ω_max_s2, λ_max)],
        color = (lightgray, 0.0),
        strokecolor = :transparent,
        strokewidth = 2,
    )

    lines!(
        ax4,
        ω_range,
        sym_line_1,
        linewidth = lw_small,
        color = :black,
        linestyle = ls_dash,
    )
    lines!(
        ax4,
        ω_range,
        sym_line_2,
        linewidth = lw_small,
        color = :black,
        linestyle = ls_dash,
    )
    # lines!(ax4, ω_range, asym_line_1, linewidth = lw_small, color = purple, linestyle = ls_dash)
    # lines!(ax4, ω_range, asym_line_2, linewidth = lw_small, color = orange, linestyle = ls_dash)
    lines!(ax4, ω_range, asym_line_sh, linewidth = lw_large, color = orange)

    text!(
        ax4,
        ωᵃ + J * 0.2,
        λ_max / 2;
        text = "0",
        fontsize = fontsize,
        color = darkgray,
        align = align,
    )

    for (label, panel) in
        zip(["(c)", "(d)", "(e)", "(f)"], [(1, 1), (1, 2), (2, 1), (2, 2)])
        Label(
            fig[panel...],
            label;
            tellheight = false,
            tellwidth = false,
            halign = :right,
            valign = :top,
            padding = (3, 10, 3, 10),
        )
        # Box(fig[panel...];
        # tellheight = false, tellwidth = false, height = 100, width = 100,
        # halign =:left, valign = :top, padding = (10, 10, 10, 50), color=:transparent, strokecolor=:transparent
        # )
    end

    fig
end
CairoMakie.save("figures/Fig 3/Fig3_temp.svg", fig)
CairoMakie.save("figures/Fig 3/Fig3_temp.pdf", fig)


==> figures/Fig_3/Fig3_alt.jl <==
############################################################################################
#                                    Prerequisites
############################################################################################

using DrWatson
@quickactivate "TwoCoupledParametrons"

using HarmonicBalance, Symbolics, LinearAlgebra, StatsBase;
HB = HarmonicBalance;
include(projectdir("figures/classification.jl"));

using CairoMakie
using MathTeXEngine: get_font
font = (;
    regular = get_font(:regular),
    bold = get_font(:bold),
    italic = get_font(:italic),
    bold_italic = get_font(:bolditalic),
)
set_theme!(fonts = font)

using Colors, ColorSchemes
gray = colorant"#7f7f7fff";
lightgray = colorant"white";
gray = colorant"darkgray"; # darkgray is ligher than gray
darkgray = colorant"gray"; # gray is darker than darkgray
solar_sweep = reverse(map(c -> get(ColorSchemes.thermal, c), range(0.05, 0.73, 4)))
orange = colorant"#e36f47ff"
lightorange = colorant"#fbbb0040"
lightyellow = colorant"#e4df4740"
yellow = get(ColorSchemes.thermal, 0.83)
magenta = colorant"#720f34ff";
purple = colorant"#7f007fff"
blue = colorant"#385a9cf9";

const Vec2f0 = CairoMakie.Vec2f0

begin
using OrdinaryDiffEqTsit5
@variables t x(t) y(t);
@variables ω0 ω γ λ α η J F;

equations = [
    d(d(x, t), t) + ω0^2 * (1 - λ * cos(2 * ω * t)) * x + γ * d(x, t) + α * x^3 - J * y,
    d(d(y, t), t) + ω0^2 * (1 - λ * cos(2 * ω * t)) * y + γ * d(y, t) + α * y^3 - J * x,
]

system = DifferentialEquation(equations, [x, y])

add_harmonic!(system, x, ω) # x will rotate at ω
add_harmonic!(system, y, ω) # y will rotate at ω

harmonics = get_harmonic_equations(system);

fixed_uncoupled = (ω0 => 1.0, γ => 0.006, α => 1.0, J => 0.00, ω => 1.002, λ => 0.027) # parameter values
fixed_coupled = (ω0 => 1.0, γ => 0.006, λ => 0.027,  α => 1.0, ω => 1.002, J => 0.01)

u0_uncoupled=
[ 0.24178225189514668,
0.5778542953589597,
0.1051130863034434,
0.31596404285949653]
uncoupled_ode = ODEProblem(harmonics, fixed_uncoupled, u0 = rand(4), timespan = (0,5000))
sol_uncoupled = OrdinaryDiffEqTsit5.solve(uncoupled_ode, Tsit5())
HB.plot(sol_uncoupled, ylims=(-0.2,0.2))

using LaTeXStrings
coupled_ode = ODEProblem(harmonics, fixed_coupled, u0 = sol_uncoupled[end], timespan = (0,15_000))
sol_coupled = OrdinaryDiffEqTsit5.solve(coupled_ode, Tsit5(), saveat=0:1:15_000)
HB.plot(sol_coupled) |> display

us = (getindex.(sol_coupled.u, 1) .+ getindex.(sol_coupled.u, 3))./2
ua = (getindex.(sol_coupled.u, 1) .- getindex.(sol_coupled.u, 3))./2;
va = (getindex.(sol_coupled.u, 2) .- getindex.(sol_coupled.u, 4))./2;

HB.plot(us, label=L"u_s", xlabel="t")
HB.plot!(ua, label=L"u_a", xlabel="t")

fixed_coupled′ = (ω0 => 1.0, γ => 0.006, λ => 0.027,  α => 1.0, ω => 0.995, J => 0.01)
coupled_ode′ = ODEProblem(harmonics, fixed_coupled′, u0 = sol_uncoupled[end], timespan = (0,10_000))
sol_coupled′ = OrdinaryDiffEqTsit5.solve(coupled_ode′, Tsit5(), saveat=0:1:10_000)
HB.plot(sol_coupled′) |> display

us′ = (getindex.(sol_coupled′.u, 1) .+ getindex.(sol_coupled′.u, 3))./2
ua′ = (getindex.(sol_coupled′.u, 1) .- getindex.(sol_coupled′.u, 3))./2;
va = (getindex.(sol_coupled′.u, 2) .- getindex.(sol_coupled′.u, 4))./2;

HB.plot(us′, label=L"u_s", xlabel="t")
HB.plot!(ua′, label=L"u_a", xlabel="t")
end

############################################################################################
#                              plot
############################################################################################



begin
    res = 2000
    J = 0.006
    γ = 0.0
    ω0 = 1.0
    ω_min = 0.9879
    ω_max = 1.0121
    λ_min = 0.000
    λ_max = 0.025
    ω_range = range(ω_min, ω_max, res)
    half_ω_range = ω_range[findmin(abs.(ω_range .- ω0))[2]:end]

    λ_bif(ω, J, s) = s * 2 * (ω^2 - ω0^2 - J)
    sym_line_1 = map(x -> λ_bif(x, -J, 1), ω_range)
    sym_line_2 = map(x -> λ_bif(x, -J, -1), ω_range)
    sym_line_sh = map(x -> λ_bif(x, 2 * J, -1), ω_range)
    sym_line_h = map(x -> 2 * J, half_ω_range)
    asym_line_1 = map(x -> λ_bif(x, J, 1), ω_range)
    asym_line_2 = map(x -> λ_bif(x, J, -1), ω_range)
    asym_line_sh = map(x -> λ_bif(x, -2 * J, -1), ω_range)

    ωˢ = √(ω0^2 - J)
    ωᵃ = √(ω0^2 + J)
    ωˢʰ = √(ω0^2 + 2 * J)
    ω_cut_sh = ω_range[findmin(abs.(sym_line_sh .- 2J))[2]]
    ω_max_sh = ω_range[findmin(abs.(sym_line_sh .- λ_max))[2]]
    ω_max_s1 = ω_range[findmin(abs.(sym_line_1 .- λ_max))[2]]
    ω_max_s2 = ω_range[findmin(abs.(sym_line_2 .- λ_max))[2]]
    ω_max_a1 = ω_range[findmin(abs.(asym_line_1 .- λ_max))[2]]
    ω_max_a2 = ω_range[findmin(abs.(asym_line_2 .- λ_max))[2]]

    lw_small = 2.0
    lw_large = 4.0
    pattern = Makie.LinePattern(;
        direction = [Vec2f0(1), Vec2f0(1, -1)],
        linecolor = :black,
        background_color = :transparent,
        width = 0.8,
        tilesize = (15, 15),
    )
    ls_dash = Linestyle([0.3, 0.5, 4, 10]) #(:dash, 4.0)
    ls_dash_alt = Linestyle([0.48, 1, 4, 10])

    size_in_cm = (8.64468, 11.4)
    dpi = 100
    size_in_pixels = size_in_cm .* dpi
    aspect = 1.2
    fontsize = 30
    fig = Figure(size = size_in_pixels, fontsize = fontsize)
    f = fig[1, 1] = GridLayout()
    g = fig[2, 1] = GridLayout()

    colgap!(f, 10)
    rowgap!(f, -10)
    rowsize!(fig.layout, 1, Relative(0.64))

    default = Dict{Symbol,Any}([
        # :xlabelsize => fontsize, :ylabelsize => fontsize,
        :spinewidth => 2,
        :ylabelrotation => 0,
    ])

    ax1 = Axis(
        f[1, 1];
        aspect = aspect,
        limits = (ω_min, ω_max, λ_min, λ_max),
        ylabel = L"\lambda",
        ylabelrotation = 0,
        default...,
    )
    hidedecorations!(ax1, label = false, ticklabels = true, ticks = true)

    poly!(
        ax1,
        Point2f[(ω_min, λ_min), (ωˢ, λ_min), (ω_max_s2, λ_max), (ω_min, λ_max)],
        color = (lightgray, 0.0),
        strokecolor = :transparent,
        strokewidth = 2,
    )
    poly!(
        ax1,
        Point2f[(ωˢ, λ_min), (ω_max_s1, λ_max), (ω_max_s2, λ_max)],
        color = lightorange,
        strokecolor = :transparent,
        strokewidth = 2,
    )
    poly!(
        ax1,
        Point2f[(ωˢ, λ_min), (ω_max, λ_min), (ω_max, λ_max), (ω_max_s1, λ_max)],
        color = (lightgray, 0.0),
        strokecolor = :transparent,
        strokewidth = 2,
    )


    lines!(ax1, ω_range, sym_line_1, linewidth = lw_large, color = purple)
    lines!(ax1, ω_range, sym_line_2, linewidth = lw_large, color = orange)
    lines!(
        ax1,
        ω_range,
        asym_line_1,
        linewidth = lw_small,
        color = :black,
        linestyle = ls_dash_alt,
    )
    lines!(
        ax1,
        ω_range,
        asym_line_2,
        linewidth = lw_small,
        color = :black,
        linestyle = ls_dash_alt,
    )

    fontsize = 40
    align = (:center, :center)
    # text!(ax1,ωˢ-J*0.1, 2*λ_max/3; text = L"\uparrow", fontsize = fontsize, color = magenta, align = align)
    # text!(ax1,ωˢ+J*0.1, 2*λ_max/3; text = L"\downarrow", fontsize = fontsize, color = blue, align = align)
    # text!(ax1,ωᵃ-J*0.15+J*0.9, 1*λ_max/3-J*0.5; text=L"\uparrow", fontsize=fontsize, color=magenta, align=align)
    # text!(ax1,ωᵃ+J*0.15+J*0.9, 1*λ_max/3-J*0.5; text=L"\downarrow", fontsize=fontsize, color=blue, align=align)
    text!(
        ax1,
        ωᵃ + J * 0.9,
        4 * λ_max / 9 - J * 0.5;
        text = "0",
        fontsize = fontsize,
        color = darkgray,
        align = align,
    )
    text!(
        ax1,
        ωˢ - J * 0.9,
        λ_max / 3;
        text = "0",
        fontsize = fontsize,
        color = darkgray,
        align = align,
    )

    ax2 = Axis(
        f[2, 1];
        aspect = aspect,
        xlabel = L"\omega",
        ylabel = L"\lambda",
        limits = (ω_min, ω_max, λ_min, λ_max),
        ylabelrotation = 0,
        default...,
    )
    hidedecorations!(ax2, label = false, ticklabels = true, ticks = true)

    poly!(
        ax2,
        Point2f[(ω_min, λ_min), (ωᵃ, λ_min), (ω_max_a2, λ_max), (ω_min, λ_max)],
        color = pattern,
        strokecolor = :transparent,
        strokewidth = 2,
    )
    poly!(
        ax2,
        Point2f[(ωᵃ, λ_min), (ωˢʰ, λ_min), (ω_cut_sh, 2J), (ω0, 2J)],
        color = (lightgray, 0.0),
        strokecolor = :transparent,
        strokewidth = 2,
    )
    poly!(
        ax2,
        Point2f[(ω0, 2J), (ω_cut_sh, 2J), (ω_max_sh, λ_max), (ω_max_a2, λ_max)],
        color = lightorange,
        strokecolor = :transparent,
        strokewidth = 2,
    )
    poly!(
        ax2,
        Point2f[(ωˢʰ, λ_min), (ω_max, λ_min), (ω_max, 2J), (ω_cut_sh, 2J)],
        color = lightorange,
        strokecolor = :transparent,
        strokewidth = 2,
    )
    poly!(
        ax2,
        Point2f[(ω_cut_sh, 2J), (ω_max, 2J), (ω_max, λ_max), (ω_max_sh, λ_max)],
        color = (lightgray, 0.0),
        strokecolor = :transparent,
        strokewidth = 2,
    )

    # lines!(ax2, ω_range, sym_line_1, linewidth = lw_small, color = purple, linestyle = ls_dash)
    # lines!(ax2, ω_range, sym_line_2, linewidth = lw_small, color = orange, linestyle = ls_dash)
    lines!(
        ax2,
        ω_range,
        asym_line_1,
        linewidth = lw_small,
        color = :black,
        linestyle = ls_dash_alt,
    )
    lines!(
        ax2,
        ω_range,
        asym_line_2,
        linewidth = lw_small,
        color = :black,
        linestyle = ls_dash_alt,
    )
    lines!(ax2, ω_range, sym_line_sh, linewidth = lw_large, color = orange)
    lines!(ax2, half_ω_range, sym_line_h, linewidth = lw_large, color = purple)

    # text!(ax2,ωᵃ-J*0.6, λ_max-J*0.7; text = L"\uparrow", fontsize = fontsize, color = magenta, align = align)
    # text!(ax2,ωᵃ-J*0.35, λ_max-J*1.6; text = L"\downarrow", fontsize = fontsize, color = blue, align = align)
    # text!(ax2,ωᵃ-J*0.15, λ_max/3+J*0.2; text=L"\uparrow", fontsize=fontsize, color=magenta, align=align)
    # text!(ax2,ωᵃ+J*0.03, λ_max/3-J*0.4; text=L"\downarrow", fontsize=fontsize, color=blue, align=align)
    text!(
        ax2,
        ωᵃ + J * 0.03,
        λ_max / 3 - J * 0.4;
        text = "0",
        fontsize = fontsize,
        color = darkgray,
        align = align,
    )
    # text!(ax2,ωᵃ-J*0.1+J*0.9, 1*λ_max/3-J*0.25; text=L"\uparrow", fontsize=fontsize, color=magenta, align=align)
    # text!(ax2,ωᵃ+J*0.1+J*0.9, 1*λ_max/3-J*0.25; text=L"\downarrow", fontsize=fontsize, color=blue, align=align)
    # text!(ax2,ωᵃ+J*0.65, 4*λ_max/9-J*0.5; text = "0", fontsize = fontsize, color = darkgray, align = align)
    text!(
        ax2,
        ωᵃ + J * 0.4,
        2λ_max / 3 + J * 0.4;
        text = "0",
        fontsize = fontsize,
        color = darkgray,
        align = align,
    )



    ax3 = Axis(
        f[1, 2];
        aspect = aspect,
        limits = (ω_min, ω_max, λ_min, λ_max),
        # xlabel = L"\omega",
        # ylabel = L"\lambda",
        ylabelrotation = 0,
        default...,
    )
    hidedecorations!(ax3, label = false, ticklabels = true, ticks = true)
    poly!(
        ax3,
        Point2f[(ω_min, λ_min), (ωᵃ, λ_min), (ω_max_a2, λ_max), (ω_min, λ_max)],
        color = (lightgray, 0.0),
        strokecolor = :transparent,
        strokewidth = 2,
    )
    poly!(
        ax3,
        Point2f[(ωᵃ, λ_min), (ω_max_a1, λ_max), (ω_max_a2, λ_max)],
        color = lightorange,
        strokecolor = :transparent,
        strokewidth = 2,
    )
    poly!(
        ax3,
        Point2f[(ωᵃ, λ_min), (ω_max, λ_min), (ω_max, λ_max), (ω_max_a1, λ_max)],
        color = (lightgray, 0.0),
        strokecolor = :transparent,
        strokewidth = 2,
    )

    lines!(
        ax3,
        ω_range,
        sym_line_1,
        linewidth = lw_small,
        color = :black,
        linestyle = ls_dash,
    )
    lines!(
        ax3,
        ω_range,
        sym_line_2,
        linewidth = lw_small,
        color = :black,
        linestyle = ls_dash,
    )
    lines!(ax3, ω_range, asym_line_1, linewidth = lw_large, color = purple)
    lines!(ax3, ω_range, asym_line_2, linewidth = lw_large, color = orange)

    # text!(ax3,ωᵃ-J*0.1, 2*λ_max/3-J*0.5; text = L"\uparrow", fontsize = fontsize, color = magenta, align = align)
    # text!(ax3,ωᵃ+J*0.1, 2*λ_max/3-J*0.5; text = L"\downarrow", fontsize = fontsize, color = blue, align = align)
    # text!(ax3,ωᵃ-J*0.15+J*0.9, 1*λ_max/3-J*0.5; text=L"\uparrow", fontsize=fontsize, color=magenta, align=align)
    # text!(ax3,ωᵃ+J*0.15+J*0.9, 1*λ_max/3-J*0.5; text=L"\downarrow", fontsize=fontsize, color=blue, align=align)
    text!(
        ax3,
        ωᵃ + J * 0.9,
        4 * λ_max / 9 - J * 0.5;
        text = "0",
        fontsize = fontsize,
        color = darkgray,
        align = align,
    )
    text!(
        ax3,
        ωˢ - J * 0.9,
        λ_max / 3;
        text = "0",
        fontsize = fontsize,
        color = darkgray,
        align = align,
    )


    ax4 = Axis(
        f[2, 2];
        aspect = aspect,
        limits = (ω_min, ω_max, λ_min, λ_max),
        xlabel = L"\omega",
        ylabelrotation = 0,
        default...,
    )
    hidedecorations!(ax4, label = false, ticklabels = true, ticks = true)

    poly!(
        ax4,
        Point2f[(ω_min, λ_min), (ωˢ, λ_min), (ω_max_s2, λ_max), (ω_min, λ_max)],
        color = pattern,
        strokecolor = :transparent,
        strokewidth = 2,
    )
    poly!(
        ax4,
        Point2f[(ωˢ, λ_min), (ω_max, λ_min), (ω_max, λ_max), (ω_max_s2, λ_max)],
        color = (lightgray, 0.0),
        strokecolor = :transparent,
        strokewidth = 2,
    )

    lines!(
        ax4,
        ω_range,
        sym_line_1,
        linewidth = lw_small,
        color = :black,
        linestyle = ls_dash,
    )
    lines!(
        ax4,
        ω_range,
        sym_line_2,
        linewidth = lw_small,
        color = :black,
        linestyle = ls_dash,
    )
    # lines!(ax4, ω_range, asym_line_1, linewidth = lw_small, color = purple, linestyle = ls_dash)
    # lines!(ax4, ω_range, asym_line_2, linewidth = lw_small, color = orange, linestyle = ls_dash)
    lines!(ax4, ω_range, asym_line_sh, linewidth = lw_large, color = orange)

    text!(
        ax4,
        ωᵃ + J * 0.2,
        λ_max / 2;
        text = "0",
        fontsize = fontsize,
        color = darkgray,
        align = align,
    )

    for (label, panel) in
        zip(["(c)", "(d)", "(e)", "(f)"], [(1, 1), (1, 2), (2, 1), (2, 2)])
        Label(
            f[panel...],
            label;
            tellheight = false,
            tellwidth = false,
            halign = :left,
            valign = :top,
            padding = (10, 5, 3, 10),
        )
        #     Textbox(fig[panel...];
        #     tellheight = false, tellwidth = false, height = 50, width = 50,
        #     halign =:left, valign = :top, boxcolor = :white, placeholder = label,
        #     bordercolor = :transparent
        # )
    end

    ax5 = Axis(
        g[1, :];
        # xlabel = L"t\ ω",
        ylabelrotation = 0,
        default...,
    )
    ax6 = Axis(
        g[2, :];
        xlabel = L"t\ ω",
        ylabelrotation = 0,
        default...,
    )
    lines!(ax6, 0:1:10_000, us′, color = blue, linewidth = 2)
    lines!(ax6, 0:1:10_000, ua′, color = magenta, linewidth = 2)
    lines!(ax5, 0:1:15_000, us, color = blue, linewidth = 2)
    lines!(ax5, 0:1:15_000, ua, color = magenta, linewidth = 2)

    Label(
        g[1,:],
        "(g)";
        tellheight = false,
        tellwidth = false,
        halign = :left,
        valign = :top,
        padding = (10, 5, 3, 10),
        )
    Label(
        g[2,:],
        "(h)";
        tellheight = false,
        tellwidth = false,
        halign = :left,
        valign = :top,
        padding = (10, 5, 3, 10),
        )
    fig
end
CairoMakie.save("figures/Fig_3/Fig3_alt_temp.svg", fig)
CairoMakie.save("figures/Fig_3/Fig3_alt_temp.pdf", fig)


==> figures/Fig_3/Fig3_alt_alt.jl <==
############################################################################################
#                                    Prerequisites
############################################################################################

using DrWatson
@quickactivate "TwoCoupledParametrons"

using HarmonicBalance, Symbolics, LinearAlgebra, StatsBase;
HB = HarmonicBalance;
include(projectdir("figures/classification.jl"));

using CairoMakie
using MathTeXEngine: get_font
font = (;
    regular = get_font(:regular),
    bold = get_font(:bold),
    italic = get_font(:italic),
    bold_italic = get_font(:bolditalic),
)
set_theme!(fonts = font)

using Colors, ColorSchemes
gray = colorant"#7f7f7fff";
lightgray = colorant"white";
gray = colorant"darkgray"; # darkgray is ligher than gray
darkgray = colorant"gray"; # gray is darker than darkgray
solar_sweep = reverse(map(c -> get(ColorSchemes.thermal, c), range(0.05, 0.73, 4)))
orange = colorant"#e36f47ff"
lightorange = colorant"#fbbb0040"
lightyellow = colorant"#e4df4740"
yellow = get(ColorSchemes.thermal, 0.83)
magenta = colorant"#720f34ff";
purple = colorant"#7f007fff"
blue = colorant"#385a9cf9";

const Vec2f0 = CairoMakie.Vec2f0
############################################################################################
#                              plot
############################################################################################



begin
    res = 2000
    J = 0.006
    γ = 0.0
    ω0 = 1.0
    ω_min = 0.9879
    ω_max = 1.0121
    λ_min = 0.000
    λ_max = 0.025
    ω_range = range(ω_min, ω_max, res)
    half_ω_range = ω_range[findmin(abs.(ω_range .- ω0))[2]:end]

    λ_bif(ω, J, s) = s * 2 * (ω^2 - ω0^2 - J)
    sym_line_1 = map(x -> λ_bif(x, -J, 1), ω_range)
    sym_line_2 = map(x -> λ_bif(x, -J, -1), ω_range)
    sym_line_sh = map(x -> λ_bif(x, 2 * J, -1), ω_range)
    sym_line_h = map(x -> 2 * J, half_ω_range)
    asym_line_1 = map(x -> λ_bif(x, J, 1), ω_range)
    asym_line_2 = map(x -> λ_bif(x, J, -1), ω_range)
    asym_line_sh = map(x -> λ_bif(x, -2 * J, -1), ω_range)

    ωˢ = √(ω0^2 - J)
    ωᵃ = √(ω0^2 + J)
    ωˢʰ = √(ω0^2 + 2 * J)
    ω_cut_sh = ω_range[findmin(abs.(sym_line_sh .- 2J))[2]]
    ω_max_sh = ω_range[findmin(abs.(sym_line_sh .- λ_max))[2]]
    ω_max_s1 = ω_range[findmin(abs.(sym_line_1 .- λ_max))[2]]
    ω_max_s2 = ω_range[findmin(abs.(sym_line_2 .- λ_max))[2]]
    ω_max_a1 = ω_range[findmin(abs.(asym_line_1 .- λ_max))[2]]
    ω_max_a2 = ω_range[findmin(abs.(asym_line_2 .- λ_max))[2]]

    lw_small = 2.0
    lw_large = 4.0
    pattern = Makie.LinePattern(;
        direction = [Vec2f0(1), Vec2f0(1, -1)],
        linecolor = :black,
        background_color = :transparent,
        width = 0.8,
        tilesize = (15, 15),
    )
    ls_dash = Linestyle([0.3, 0.5, 4, 10]) #(:dash, 4.0)
    ls_dash_alt = Linestyle([0.48, 1, 4, 10])

    size_in_cm = (8.64468, 7.4)
    dpi = 100
    size_in_pixels = size_in_cm .* dpi
    aspect = 1.2
    fontsize = 30
    fig = Figure(size = size_in_pixels, fontsize = fontsize)

    default = Dict{Symbol,Any}([
        # :xlabelsize => fontsize, :ylabelsize => fontsize,
        :spinewidth => 2,
        :ylabelrotation => 0,
    ])

    ax1 = Axis(
        fig[1, 1];
        aspect = aspect,
        limits = (ω_min, ω_max, λ_min, λ_max),
        # xlabel = L"\omega",
        ylabel = L"\lambda",
        ylabelrotation = 0,
        default...,
    )
    hidedecorations!(ax1, label = false, ticklabels = true, ticks = true)

    poly!(
        ax1,
        Point2f[(ω_min, λ_min), (ωˢ, λ_min), (ω_max_s2, λ_max), (ω_min, λ_max)],
        color = (lightgray, 0.0),
        strokecolor = :transparent,
        strokewidth = 2,
    )
    poly!(
        ax1,
        Point2f[(ωˢ, λ_min), (ω_max_s1, λ_max), (ω_max_s2, λ_max)],
        color = lightorange,
        strokecolor = :transparent,
        strokewidth = 2,
    )
    poly!(
        ax1,
        Point2f[(ωˢ, λ_min), (ω_max, λ_min), (ω_max, λ_max), (ω_max_s1, λ_max)],
        color = lightyellow,
        strokecolor = :transparent,
        strokewidth = 2,
    )


    lines!(ax1, ω_range, sym_line_1, linewidth = lw_large, color = purple)
    lines!(ax1, ω_range, sym_line_2, linewidth = lw_large, color = orange)
    lines!(
        ax1,
        ω_range,
        asym_line_1,
        linewidth = lw_small,
        color = :black,
        linestyle = ls_dash_alt,
    )
    lines!(
        ax1,
        ω_range,
        asym_line_2,
        linewidth = lw_small,
        color = :black,
        linestyle = ls_dash_alt,
    )

    fontsize = 40
    align = (:center, :center)
    text!(
        ax1,
        ωˢ - J * 0.1,
        2 * λ_max / 3;
        text = L"\uparrow",
        fontsize = fontsize,
        color = magenta,
        align = align,
    )
    text!(
        ax1,
        ωˢ + J * 0.1,
        2 * λ_max / 3;
        text = L"\downarrow",
        fontsize = fontsize,
        color = blue,
        align = align,
    )
    text!(
        ax1,
        ωᵃ - J * 0.15 + J * 0.9,
        1 * λ_max / 3 - J * 0.5;
        text = L"\uparrow",
        fontsize = fontsize,
        color = magenta,
        align = align,
    )
    text!(
        ax1,
        ωᵃ + J * 0.15 + J * 0.9,
        1 * λ_max / 3 - J * 0.5;
        text = L"\downarrow",
        fontsize = fontsize,
        color = blue,
        align = align,
    )
    text!(
        ax1,
        ωᵃ + J * 0.9,
        4 * λ_max / 9 - J * 0.5;
        text = "0",
        fontsize = fontsize,
        color = darkgray,
        align = align,
    )
    text!(
        ax1,
        ωˢ - J * 0.9,
        λ_max / 3;
        text = "0",
        fontsize = fontsize,
        color = darkgray,
        align = align,
    )

    ax2 = Axis(
        fig[2, 1];
        aspect = aspect,
        xlabel = L"\omega",
        ylabel = L"\lambda",
        limits = (ω_min, ω_max, λ_min, λ_max),
        ylabelrotation = 0,
        default...,
    )
    hidedecorations!(ax2, label = false, ticklabels = true, ticks = true)

    poly!(
        ax2,
        Point2f[(ω_min, λ_min), (ωᵃ, λ_min), (ω_max_a2, λ_max), (ω_min, λ_max)],
        color = pattern,
        strokecolor = :transparent,
        strokewidth = 2,
    )
    poly!(
        ax2,
        Point2f[(ωᵃ, λ_min), (ωˢʰ, λ_min), (ω_cut_sh, 2J), (ω0, 2J)],
        color = lightyellow,
        strokecolor = :transparent,
        strokewidth = 2,
    )
    poly!(
        ax2,
        Point2f[(ω0, 2J), (ω_cut_sh, 2J), (ω_max_sh, λ_max), (ω_max_a2, λ_max)],
        color = lightorange,
        strokecolor = :transparent,
        strokewidth = 2,
    )
    poly!(
        ax2,
        Point2f[(ωˢʰ, λ_min), (ω_max, λ_min), (ω_max, 2J), (ω_cut_sh, 2J)],
        color = lightorange,
        strokecolor = :transparent,
        strokewidth = 2,
    )
    poly!(
        ax2,
        Point2f[(ω_cut_sh, 2J), (ω_max, 2J), (ω_max, λ_max), (ω_max_sh, λ_max)],
        color = (lightgray, 0.0),
        strokecolor = :transparent,
        strokewidth = 2,
    )

    # lines!(ax2, ω_range, sym_line_1, linewidth = lw_small, color = purple, linestyle = ls_dash)
    # lines!(ax2, ω_range, sym_line_2, linewidth = lw_small, color = orange, linestyle = ls_dash)
    lines!(
        ax2,
        ω_range,
        asym_line_1,
        linewidth = lw_small,
        color = :black,
        linestyle = ls_dash_alt,
    )
    lines!(
        ax2,
        ω_range,
        asym_line_2,
        linewidth = lw_small,
        color = :black,
        linestyle = ls_dash_alt,
    )
    lines!(ax2, ω_range, sym_line_sh, linewidth = lw_large, color = orange)
    lines!(ax2, half_ω_range, sym_line_h, linewidth = lw_large, color = purple)

    text!(
        ax2,
        ωᵃ - J * 0.6,
        λ_max - J * 0.7;
        text = L"\uparrow",
        fontsize = fontsize,
        color = magenta,
        align = align,
    )
    text!(
        ax2,
        ωᵃ - J * 0.35,
        λ_max - J * 1.6;
        text = L"\downarrow",
        fontsize = fontsize,
        color = blue,
        align = align,
    )
    text!(
        ax2,
        ωᵃ - J * 0.15,
        λ_max / 3 + J * 0.2;
        text = L"\uparrow",
        fontsize = fontsize,
        color = magenta,
        align = align,
    )
    text!(
        ax2,
        ωᵃ + J * 0.03,
        λ_max / 3 - J * 0.4;
        text = L"\downarrow",
        fontsize = fontsize,
        color = blue,
        align = align,
    )
    text!(
        ax2,
        ωᵃ + J * 0.23,
        λ_max - J * 3.9;
        text = "0",
        fontsize = fontsize,
        color = darkgray,
        align = align,
    )
    text!(
        ax2,
        ωᵃ - J * 0.1 + J * 0.9,
        1 * λ_max / 3 - J * 0.25;
        text = L"\uparrow",
        fontsize = fontsize,
        color = magenta,
        align = align,
    )
    text!(
        ax2,
        ωᵃ + J * 0.1 + J * 0.9,
        1 * λ_max / 3 - J * 0.25;
        text = L"\downarrow",
        fontsize = fontsize,
        color = blue,
        align = align,
    )
    # text!(ax2,ωᵃ+J*0.65, 4*λ_max/9-J*0.5; text = "0", fontsize = fontsize, color = darkgray, align = align)
    text!(
        ax2,
        ωᵃ + J * 0.4,
        2λ_max / 3 + J * 0.4;
        text = "0",
        fontsize = fontsize,
        color = darkgray,
        align = align,
    )



    ax3 = Axis(
        fig[1, 2];
        aspect = aspect,
        limits = (ω_min, ω_max, λ_min, λ_max),
        # xlabel = L"\omega",
        # ylabel = L"\lambda",
        ylabelrotation = 0,
        default...,
    )
    hidedecorations!(ax3, label = false, ticklabels = true, ticks = true)
    poly!(
        ax3,
        Point2f[(ω_min, λ_min), (ωᵃ, λ_min), (ω_max_a2, λ_max), (ω_min, λ_max)],
        color = (lightgray, 0.0),
        strokecolor = :transparent,
        strokewidth = 2,
    )
    poly!(
        ax3,
        Point2f[(ωᵃ, λ_min), (ω_max_a1, λ_max), (ω_max_a2, λ_max)],
        color = lightorange,
        strokecolor = :transparent,
        strokewidth = 2,
    )
    poly!(
        ax3,
        Point2f[(ωᵃ, λ_min), (ω_max, λ_min), (ω_max, λ_max), (ω_max_a1, λ_max)],
        color = lightyellow,
        strokecolor = :transparent,
        strokewidth = 2,
    )

    lines!(
        ax3,
        ω_range,
        sym_line_1,
        linewidth = lw_small,
        color = :black,
        linestyle = ls_dash,
    )
    lines!(
        ax3,
        ω_range,
        sym_line_2,
        linewidth = lw_small,
        color = :black,
        linestyle = ls_dash,
    )
    lines!(ax3, ω_range, asym_line_1, linewidth = lw_large, color = purple)
    lines!(ax3, ω_range, asym_line_2, linewidth = lw_large, color = orange)

    text!(
        ax3,
        ωᵃ - J * 0.1,
        2 * λ_max / 3 - J * 0.5;
        text = L"\uparrow",
        fontsize = fontsize,
        color = magenta,
        align = align,
    )
    text!(
        ax3,
        ωᵃ + J * 0.1,
        2 * λ_max / 3 - J * 0.5;
        text = L"\downarrow",
        fontsize = fontsize,
        color = blue,
        align = align,
    )
    text!(
        ax3,
        ωᵃ - J * 0.15 + J * 0.9,
        1 * λ_max / 3 - J * 0.5;
        text = L"\uparrow",
        fontsize = fontsize,
        color = magenta,
        align = align,
    )
    text!(
        ax3,
        ωᵃ + J * 0.15 + J * 0.9,
        1 * λ_max / 3 - J * 0.5;
        text = L"\downarrow",
        fontsize = fontsize,
        color = blue,
        align = align,
    )
    text!(
        ax3,
        ωᵃ + J * 0.9,
        4 * λ_max / 9 - J * 0.5;
        text = "0",
        fontsize = fontsize,
        color = darkgray,
        align = align,
    )
    text!(
        ax3,
        ωˢ - J * 0.9,
        λ_max / 3;
        text = "0",
        fontsize = fontsize,
        color = darkgray,
        align = align,
    )


    ax4 = Axis(
        fig[2, 2];
        aspect = aspect,
        limits = (ω_min, ω_max, λ_min, λ_max),
        xlabel = L"\omega",
        ylabelrotation = 0,
        default...,
    )
    hidedecorations!(ax4, label = false, ticklabels = true, ticks = true)

    poly!(
        ax4,
        Point2f[(ω_min, λ_min), (ωˢ, λ_min), (ω_max_s2, λ_max), (ω_min, λ_max)],
        color = pattern,
        strokecolor = :transparent,
        strokewidth = 2,
    )
    poly!(
        ax4,
        Point2f[(ωˢ, λ_min), (ω_max, λ_min), (ω_max, λ_max), (ω_max_s2, λ_max)],
        color = (lightgray, 0.0),
        strokecolor = :transparent,
        strokewidth = 2,
    )

    lines!(
        ax4,
        ω_range,
        sym_line_1,
        linewidth = lw_small,
        color = :black,
        linestyle = ls_dash,
    )
    lines!(
        ax4,
        ω_range,
        sym_line_2,
        linewidth = lw_small,
        color = :black,
        linestyle = ls_dash,
    )
    # lines!(ax4, ω_range, asym_line_1, linewidth = lw_small, color = purple, linestyle = ls_dash)
    # lines!(ax4, ω_range, asym_line_2, linewidth = lw_small, color = orange, linestyle = ls_dash)
    lines!(ax4, ω_range, asym_line_sh, linewidth = lw_large, color = orange)

    text!(
        ax4,
        ωᵃ + J * 0.2,
        λ_max / 2;
        text = "0",
        fontsize = fontsize,
        color = darkgray,
        align = align,
    )

    for (label, panel) in
        zip(["(c)", "(d)", "(e)", "(f)"], [(1, 1), (1, 2), (2, 1), (2, 2)])
        Label(
            fig[panel...],
            label;
            tellheight = false,
            tellwidth = false,
            halign = :right,
            valign = :top,
            padding = (3, 10, 3, 10),
        )
        # Box(fig[panel...];
        # tellheight = false, tellwidth = false, height = 100, width = 100,
        # halign =:left, valign = :top, padding = (10, 10, 10, 50), color=:transparent, strokecolor=:transparent
        # )
    end

    fig
end
CairoMakie.save("figures/Fig 3/Fig3_temp.svg", fig)
CairoMakie.save("figures/Fig 3/Fig3_temp.pdf", fig)


==> figures/Fig_3_extra/Fig3.jl <==
############################################################################################
#                                    Prerequisites
############################################################################################

using DrWatson
@quickactivate "TwoCoupledParametrons"

using HarmonicBalance, Symbolics, LinearAlgebra, StatsBase;
HB = HarmonicBalance;
include(projectdir("figures/classification.jl"));

using CairoMakie
using MathTeXEngine: get_font
font = (;
    regular=get_font(:regular),
    bold=get_font(:bold),
    italic=get_font(:italic),
    bold_italic=get_font(:bolditalic),
)
set_theme!(fonts=font)

using Colors, ColorSchemes
magenta = colorant"#528C26";
purple = colorant"#7f007fff"
blue = colorant"#5F268B";

const Vec2f0 = CairoMakie.Vec2f0
############################################################################################
#                              plot
############################################################################################
begin
    using OrdinaryDiffEqTsit5
    @variables t x(t) y(t)
    @variables ω0 ω γ λ α η J F

    equations = [
        d(d(x, t), t) + ω0^2 * (1 - λ * cos(2 * ω * t)) * x + γ * d(x, t) + α * x^3 - J * y,
        d(d(y, t), t) + ω0^2 * (1 - λ * cos(2 * ω * t)) * y + γ * d(y, t) + α * y^3 - J * x,
    ]

    system = DifferentialEquation(equations, [x, y])

    add_harmonic!(system, x, ω) # x will rotate at ω
    add_harmonic!(system, y, ω) # y will rotate at ω

    harmonics = get_harmonic_equations(system)

    fixed_uncoupled = (ω0 => 1.0, γ => 0.006, α => 1.0, J => 0.00, ω => 1.002, λ => 0.027) # parameter values
    fixed_coupled = (ω0 => 1.0, γ => 0.006, λ => 0.027, α => 1.0, ω => 1.002, J => 0.01)

    # u0_uncoupled =
    #     [0.24178225189514668,
    #         0.5778542953589597,
    #         0.1051130863034434,
    #         0.31596404285949653]
    u0_uncoupled = [
        0.7948222588943156,
        0.4234616751016924,
        0.5683126159992707,
        0.9974954611882635
    ]
    uncoupled_ode = ODEProblem(harmonics, fixed_uncoupled, u0=u0_uncoupled, timespan=(0, 5000))
    sol_uncoupled = OrdinaryDiffEqTsit5.solve(uncoupled_ode, Tsit5())
    HB.plot(sol_uncoupled, ylims=(-0.2, 0.2))

    using LaTeXStrings
    coupled_ode = ODEProblem(harmonics, fixed_coupled, u0=sol_uncoupled[end], timespan=(0, 12_000))
    sol_coupled = OrdinaryDiffEqTsit5.solve(coupled_ode, Tsit5(), saveat=0:1:12_000)
    HB.plot(sol_coupled) |> display

    us = (getindex.(sol_coupled.u, 1) .+ getindex.(sol_coupled.u, 3)) ./ 2
    ua = (getindex.(sol_coupled.u, 1) .- getindex.(sol_coupled.u, 3)) ./ 2
    va = (getindex.(sol_coupled.u, 2) .- getindex.(sol_coupled.u, 4)) ./ 2

    HB.plot(us, label=L"u_s", xlabel="t")
    HB.plot!(ua, label=L"u_a", xlabel="t")

    fixed_coupled′ = (ω0 => 1.0, γ => 0.006, λ => 0.027, α => 1.0, ω => 0.995, J => 0.01)
    coupled_ode′ = ODEProblem(harmonics, fixed_coupled′, u0=sol_uncoupled[end], timespan=(0, 6_000))
    sol_coupled′ = OrdinaryDiffEqTsit5.solve(coupled_ode′, Tsit5(), saveat=0:1:6000)
    HB.plot(sol_coupled′) |> display

    us′ = (getindex.(sol_coupled′.u, 1) .+ getindex.(sol_coupled′.u, 3)) ./ 2
    ua′ = (getindex.(sol_coupled′.u, 1) .- getindex.(sol_coupled′.u, 3)) ./ 2
    va = (getindex.(sol_coupled′.u, 2) .- getindex.(sol_coupled′.u, 4)) ./ 2

    HB.plot(us′, label=L"u_s", xlabel="t")
    HB.plot!(ua′, label=L"u_a", xlabel="t")

    fixed_coupled′′ = (ω0 => 1.0, γ => 0.006, λ => 0.021, α => 1.0, ω => 1.0075, J => 0.01)
    coupled_ode′′ = ODEProblem(harmonics, fixed_coupled′′, u0=sol_uncoupled[end], timespan=(0, 15_000))
    sol_coupled′′ = OrdinaryDiffEqTsit5.solve(coupled_ode′′, Tsit5(), saveat=0:1:15_000)
    HB.plot(sol_coupled′′) |> display

    us′′ = (getindex.(sol_coupled′′.u, 1) .+ getindex.(sol_coupled′′.u, 3)) ./ 2
    ua′′ = (getindex.(sol_coupled′′.u, 1) .- getindex.(sol_coupled′′.u, 3)) ./ 2

    HB.plot(us′′, label=L"u_s", xlabel="t")
    HB.plot!(ua′′, label=L"u_a", xlabel="t")
end

begin
    # res = 2000
    # J = 0.006
    # γ = 0.0
    # ω0 = 1.0
    # ω_min = 0.9879
    # ω_max = 1.0121
    # λ_min = 0.000
    # λ_max = 0.025
    # ω_range = range(ω_min, ω_max, res)
    # half_ω_range = ω_range[findmin(abs.(ω_range .- ω0))[2]:end]

    # λ_bif(ω, J, s) = s * 2 * (ω^2 - ω0^2 - J)
    # sym_line_1 = map(x -> λ_bif(x, -J, 1), ω_range)
    # sym_line_2 = map(x -> λ_bif(x, -J, -1), ω_range)
    # sym_line_sh = map(x -> λ_bif(x, 2 * J, -1), ω_range)
    # sym_line_h = map(x -> 2 * J, half_ω_range)
    # asym_line_1 = map(x -> λ_bif(x, J, 1), ω_range)
    # asym_line_2 = map(x -> λ_bif(x, J, -1), ω_range)
    # asym_line_sh = map(x -> λ_bif(x, -2 * J, -1), ω_range)

    # ωˢ = √(ω0^2 - J)
    # ωᵃ = √(ω0^2 + J)
    # ωˢʰ = √(ω0^2 + 2 * J)
    # ω_cut_sh = ω_range[findmin(abs.(sym_line_sh .- 2J))[2]]
    # ω_max_sh = ω_range[findmin(abs.(sym_line_sh .- λ_max))[2]]
    # ω_max_s1 = ω_range[findmin(abs.(sym_line_1 .- λ_max))[2]]
    # ω_max_s2 = ω_range[findmin(abs.(sym_line_2 .- λ_max))[2]]
    # ω_max_a1 = ω_range[findmin(abs.(asym_line_1 .- λ_max))[2]]
    # ω_max_a2 = ω_range[findmin(abs.(asym_line_2 .- λ_max))[2]]

    lw_small = 2.0
    lw_large = 4.0
    pattern = Makie.LinePattern(;
        direction=[Vec2f0(1), Vec2f0(1, -1)],
        linecolor=:black,
        background_color=:transparent,
        width=0.8,
        tilesize=(15, 15),
    )
    ls_dash = Linestyle([0.3, 0.5, 4, 10]) #(:dash, 4.0)
    ls_dash_alt = Linestyle([0.48, 1, 4, 10])

    size_in_cm = (8.64468, 6)
    dpi = 100
    size_in_pixels = size_in_cm .* dpi
    aspect = 1.2
    fontsize = 30
    fig = Figure(size=size_in_pixels, fontsize=fontsize)
    # rowsize!(fig.layout, 1, Relative(0.64))

    default = Dict{Symbol,Any}([
        # :xlabelsize => fontsize, :ylabelsize => fontsize,
        :spinewidth => 2,
        :ylabelrotation => 0,
    ])

    ax5 = Axis(
        fig[1, :];
        # xlabel = L"t\ ω",
        ylabel = L"u_k",
        ylabelrotation=0,
        default...,
        yticks = [-0.1,0.0,0.1],
        # xticks=0:5000:15_000,
        xtickformat=values -> ["$(Int(value))" for value in values],
    )
    # xticks!(ax5; xtickrange= 0:5000:15_000, xticklabels=["0","5000","10000","15000"])
    ax6 = Axis(
        fig[2, :];
        ylabel = L"u_k",
        yticks = [-0.2,-0.1,0.0],
        ylabelrotation=0, default...,
    )
    lines!(ax5, 0:1:6_000, us′, color=blue, linewidth=4)
    lines!(ax5, 0:1:6_000, ua′, color=magenta, linewidth=4)
    lines!(ax6, 0:1:12_000, us, color=blue, linewidth=4)
    lines!(ax6, 0:1:12_000, ua, color=magenta, linewidth=4)
    xlims!(ax6, -600, 12_600)
    xlims!(ax5, -300, 6_300)
    # ylims

    scatter!(ax6, [(12_300, -0.2)], marker = :rect, markersize = 22, color = :black)
    scatter!(ax5, [(6170, -0.13)], marker = :circle, markersize = 22, color = :black)
    ylims!(ax6, -0.235, 0.05)
    ylims!(ax5, -0.165, 0.1)

    gray = colorant"#7f7f7fff";
    poly!(
        ax6,
        Point2f[(1500, 0.3), (1500, -0.3), (7200, -0.3), (7200, 0.3)],
        color = (gray, 0.1),
        strokecolor = :transparent,
        strokewidth = 2,
    )

    Label(
        fig[1, :],
        "(a)";
        tellheight=false,
        tellwidth=false,
        halign=:left,
        valign=:top,
        padding=(10, 5, 3, 10),
    )
    Label(
        fig[2, :],
        "(b)";
        tellheight=false,
        tellwidth=false,
        halign=:left,
        valign=:top,
        padding=(10, 5, 3, 10),
    )

    ax7 = Axis(
        fig[3, :];
        ylabel = L"u_k",
        xlabel=L"t\, ω",
        ylabelrotation=0, default...,
        yticks = [-0.1,0.0],
        xtickformat=values -> ["$(Int(value))" for value in values],
    )
    lines!(ax7, 0:1:15_000, us′′, color=blue, linewidth=4)
    lines!(ax7, 0:1:15_000, ua′′, color=magenta, linewidth=4)
    # ylims

    scatter!(ax7, [(15_370, -0.13)], marker = :star5, markersize = 22, color = :black)
    ylims!(ax7, -0.15, 0.03)
    xlims!(ax7, -600, 15_700)

    gray = colorant"#7f7f7fff";
    poly!(
        ax7,
        Point2f[(1500, 0.3), (1500, -0.3), (7000, -0.3), (7000, 0.3)],
        color = (gray, 0.1),
        strokecolor = :transparent,
        strokewidth = 2,
    )

    Label(
        fig[3, :],
        "(c)";
        tellheight=false,
        tellwidth=false,
        halign=:left,
        valign=:top,
        padding=(10, 5, 3, 10),
    )
    fig
end
CairoMakie.save("figures/Fig_3_extra/Fig3_extra.svg", fig)
CairoMakie.save("figures/Fig_3_extra/Fig3_extra.pdf", fig)


==> figures/Fig_4/Fig4.jl <==
############################################################################################
#                                    Prerequisites
############################################################################################

using DrWatson
@quickactivate "TwoCoupledParametrons"

using Random
seed = 0xb7e024d8
Random.seed!(seed);

using CairoMakie
using MathTeXEngine: get_font
font = (;
    regular = get_font(:regular),
    bold = get_font(:bold),
    italic = get_font(:italic),
    bold_italic = get_font(:bolditalic),
)
set_theme!(fonts = font)

using Colors, ColorSchemes

############################################################################################
#                           Define function
############################################################################################

"""
    shift(N, M)

    Calculate the frequency shift for an all-to-all N coupled parametrons where n states are
    pointing up and m are pointing down. The difference M=(n-m).
"""
function shift(N, M)
    N, M = ComplexF64(N), ComplexF64(M)
    A = (3 * M^2 + N^2)
    B = (-(M^3 - M * N^2)^2)^(1 / 3)
    C = sqrt(A + 3 * B)
    0.5*real(C + 0.25* sqrt(32 * A - 48 * B - (32 * N * (-9 * M^2 + N^2)) / C))
end

"""
    spin_partitions(n)

    Generates spin partitions {n,m} for an all-to-all N coupled parametrons.
"""
function spin_partitions(N)
    partitions = [[N - k, k] for k = 0:N if k <= N - k]
    return partitions
end

"""
    shift(partition)

    Compute the frequency shift for a given partition.
"""
function shift(partition)
    N = partition[1] + partition[2]
    M = partition[1] - partition[2]
    return shift(N, M)  # Replace with the actual function
end

"""
    stroke(N)

    Compute the frequency shifts for all the partitions of an all-to-all N coupled parametrons.
"""
function stroke(N)
    partitions = spin_partitions(N)
    return [0 in p ? -(N - 1) : shift(p) for p in partitions]
end
spin_partitions(4)
stroke(4)

fm_shift(N) = Point2f(N, -(N - 1))
anti_fm_shift(N) = Point2f(N, (2 + N) / 2)

############################################################################################
#                                          Data
############################################################################################
using FiniteDiff

N_considered = 50
N_max = 50
# stroke(2)
partitions = [map(x -> Point2f(N, x), stroke(N)) for N = 1:N_considered]
all_points = reduce(vcat, partitions)
partitions_reduced = [map(x -> Point2f(N, x), stroke(N)[2:end]) for N = 1:N_considered]
all_points_reduced = reduce(vcat, partitions_reduced)


ising_line = getindex.(partitions[2:end], 2)
fm_line = [fm_shift(N) for N = 1:N_considered]
anti_fm_line = [anti_fm_shift(N) for N = 1:N_considered if iseven(N)]

N_considered′ = N_considered
trends = map(2:N_considered′) do N₁
    f = N -> shift(N, N - N₁)
    xs = [Float64(N) for N = (N₁+1):N_max]
    [Point2f(x, FiniteDiff.finite_difference_derivative(f, x)) for x in xs]
end;

tmp = map(2:N_considered′) do N₁
    f = N -> shift(N, N - N₁)
    xs = [Float64(N) for N = (N₁+1):N_max]
    [Point2f(x, f(x)) for x in xs]
end;

using Interpolations
trendsM = map(4:N_considered′) do N₁
    Ms = reverse(last.(partitions[N₁][2:end]))
    L = length(Ms)
    f = linear_interpolation(1:L, Ms)
    f′ = n -> Interpolations.gradient(f,n)
    [Point2f(x, first(f′(x))) for x in 1:L]
end;

result_3 = load(datadir("phase_diagrams", "N=3_res=80.jld2"))
result_4 = load(datadir("phase_diagrams", "N=4_res=80.jld2"))
result_5 = load(datadir("phase_diagrams", "N=5_res=80.jld2"))
result_6 = load(datadir("phase_diagrams", "N=6_res=80.jld2"))
X6, Y6, Z6 = result_6["X"], result_6["Y"], result_6["Z"]
X5, Y5, Z5 = result_5["X"], result_5["Y"], result_5["Z"]
X4, Y4, Z4 = result_4["X"], result_4["Y"], result_4["Z"]
X3, Y3, Z3 = result_3["X"], result_3["Y"], result_3["Z"]


############################################################################################
#                                  Standalone Plots
############################################################################################
stroke(9)[2:end]

plot(sort(last.(partitions[9][2:end])))
plot!(sort(last.(partitions[19][2:end])))
plot!(sort(last.(partitions[29][2:end])))
plot!(sort(last.(partitions[39][2:end])))
current_figure()

plot(trendsM[5])
plot!(trendsM[15])
plot!(trendsM[25])
plot!(trendsM[35])
current_figure()

plot(tmp[1])
plot!(tmp[9])
plot!(tmp[19])
plot!(tmp[27])
current_figure()

fig = scatter(
    trends[1],
    axis = (
        xlabel = "N",
        ylabel = "Frequency shift",
        xgridstyle = :dash,
        ygridstyle = :dash,
    ),
)
plot!(trends[9])
plot!(trends[19])
plot!(trends[27])
current_figure()


fig = scatter(all_points_reduced, color = :gray)
# lines!(fm_line, color = :black, linewidth = 2)
lines!(anti_fm_line, color = :black, linewidth = 2)
lines!(ising_line, color = :black, linewidth = 2)
lines!(tmp[1])
lines!(tmp[9])
lines!(tmp[19])
lines!(tmp[27])
xlims!(0, N_considered)
ylims!(0, 130)
current_figure()

crange3 = (2, 2^3 + 4)
crange4 = (2, 2^4 + 4)
crange5 = (2, 2^5 + 10)
crange6 = (2, 2^6 + 20)

c3 = cgrad(:tempo, crange3[end], scale = :exp, categorical = true)
c4 = cgrad(:tempo, crange4[end], scale = :exp, categorical = true)
c5 = cgrad(:tempo, crange5[end], scale = :exp, categorical = true)
c6 = cgrad(:tempo, crange6[end], scale = :exp, categorical = true)


CairoMakie.heatmap(
    X3,
    Y3,
    Z3;
    colormap = c3,
    colorrange = crange3,
    rasterize = true,
    highclip = :black,
    lowclip = :white,
)

CairoMakie.heatmap(
    X4,
    Y4,
    Z4;
    colormap = c4,
    colorrange = crange4,
    rasterize = true,
    highclip = :black,
    lowclip = :white,
)

CairoMakie.heatmap(
    X5,
    Y5,
    Z5;
    colormap = c5,
    colorrange = crange5,
    rasterize = true,
    highclip = :black,
    lowclip = :white,
)

CairoMakie.heatmap(
    X6,
    Y6,
    Z6;
    colormap = c5,
    colorrange = crange6,
    rasterize = true,
    highclip = :black,
    lowclip = :white,
)

############################################################################################
#                                  Plot
############################################################################################

begin
    ratio = 0.4
    width = 7.5
    dpi = 120
    size = (width, ratio * width) .* dpi
    fontsize = 16
    fig = Figure(size = size, fontsize=fontsize)

    f = fig[1, 1] = GridLayout()
    f11 = f[1, 1] = GridLayout()
    f12 = f[1, 2] = GridLayout()
    f21 = f[2, 1] = GridLayout()
    f22 = f[2, 2] = GridLayout()
    g = fig[1, 2] = GridLayout()

    hxticks = [0.98, 1.0, 1.02]
    axs = [
        Axis(
            f[i, j][1, 1],
            aspect = AxisAspect(1),
            xlabelvisible = i == 2,
            xticklabelsvisible = i == 2,
            ylabelvisible = j == 1,
            yticklabelsvisible = j == 1,
            xticks = hxticks,
            ylabel = L"λ/\omega_0^2",
            xlabel = L"ω/\omega_0",
            xtickalign =1,
            ytickalign = 1,
        ) for i = 1:2, j = 1:2
    ]

    crange3 = (2, 2^3 + 3)
    crange4 = (2, 2^4 + 4)
    crange5 = (2, 2^5 + 5)
    crange6 = (2, 2^6 + 6)

    c3 = cgrad(:tempo, crange3[end], scale = :exp, categorical = true)
    c4 = cgrad(:tempo, crange4[end], scale = :exp, categorical = true)
    c5 = cgrad(:tempo, crange5[end], scale = :exp, categorical = true)
    c6 = cgrad(:tempo, crange6[end], scale = :exp, categorical = true)


    hm1 = heatmap!(
        f11[1, 1],
        X3,
        Y3,
        Z3;
        colormap = c3,
        colorrange = crange3,
        rasterize = true,
        highclip = :black,
        lowclip = :white,
    )
    lines!(
        f11[1, 1],
        X3,
        @. 2 * (X3^2 - 1^2);
        color = :white,
        linewidth = 2,
        linestyle = :dash
    )
    ylims!(axs[1,1], extrema(Y3)...)
    Colorbar(f11[1, 2], hm1, width = 8, ticks = 2:2:10) #=, height=90=#
    hm2 = heatmap!(
        f12[1, 1],
        X4,
        Y4,
        Z4;
        colormap = c4,
        colorrange = crange4,
        rasterize = true,
        highclip = :black,
        lowclip = :white,
    )
    lines!(
        f12[1, 1],
        X4,
        @. 2 * (X4^2 - 1^2);
        color = :white,
        linewidth = 2,
        linestyle = :dash
    )
    ylims!(axs[1,2], extrema(Y4)...)
    Colorbar(f12[1, 2], hm2, width = 8, ticks = 2:4:18) #=, height=90=#
    hm3 = heatmap!(
        f21[1, 1],
        X5,
        Y5,
        Z5;
        colormap = c5,
        colorrange = crange5,
        rasterize = true,
        highclip = :black,
        lowclip = :white,
    )
    lines!(
        f21[1, 1],
        X5,
        @. 2 * (X5^2 - 1^2);
        color = :white,
        linewidth = 2,
        linestyle = :dash
    )
    ylims!(axs[2,1], extrema(Y5)...)
    Colorbar(f21[1, 2], hm3, width = 8) #=, height=90=#
    hm4 = heatmap!(
        f22[1, 1],
        X6,
        Y6,
        Z6;
        colormap = c6,
        colorrange = crange6,
        rasterize = true,
        highclip = :black,
        lowclip = :white,
    )
    lines!(
        axs[2,2],
        real.(X6),
        @. 2 * (X6^2 - 1^2);
        color = :white,
        linewidth = 2,
        linestyle = :dash
    )
    ylims!(axs[2,2], extrema(Y6)...)
    Colorbar(f22[1, 2], hm4, width = 8) #=, height=90=#

    ax1 = Axis(
        g[2, 1],
        xlabel = "M",
        ylabel = L"\partial_M \ Ω(N,M)",
        xgridstyle = :dash,
        ygridstyle = :dash,
        xtickalign =1,
        ytickalign = 1,
        # xscale=logit,
        # yscale=logit,
        yticks=(4.5:1:6.5, ["4.5", "5.5",  "6.5"]),
        xticks=[0,10,20],
        # yticks=[4.5,5.5,6.5],
        # xminorticksvisible=true,
        # yminorticksvisible=true,
        # xminorticks=IntervalsBetween(9)
    )
    Label(
        g[2, 1],
        "(f)";
        tellheight = false,
        tellwidth = false,
        color = :black,
        halign = :left,
        valign = :top,
        padding = (10, 5, 5, 5),
    )
    ax3 = Axis(
        g[2, 2],
        xlabel = "N",
        ylabel = L"\partial_N \ Ω(N,M)",
        xgridstyle = :dash,
        ygridstyle = :dash,
        xtickalign =1,
        ytickalign = 1,
        xticks = 0:10:50,
        # ylabelvisible = false,
        # yticklabelsvisible = false,
        # yticks=[4.5,5.5,6.5],
        # xscale=log10,
        # yscale=log10,
        # xminorticksvisible=true,
        # yminorticksvisible=true,
        # xminorticks=IntervalsBetween(9),
    )
    xlims!(ax3,-1,52)
    Label(
        g[2, 2],
        "(g)";
        tellheight = false,
        tellwidth = false,
        color = :black,
        halign = :left,
        valign = :top,
        padding = (10, 5, 5, 5),
    )
    ax2 = Axis(
        g[1, :],
        xlabel = "N",
        ylabel = "Ω(N,M)",
        xgridstyle = :dash,
        ygridstyle = :dash,
        xtickalign =1,
        ytickalign = 1,
        xticks = 0:10:50,
        # xlabelvisible = false,
        # xticklabelsvisible = false,
    )
    Label(
        g[1, :],
        "(e)";
        tellheight = false,
        tellwidth = false,
        color = :black,
        halign = :left,
        valign = :top,
        padding = (10, 5, 5, 5),
    )

    # linkxaxes!(ax1, ax2)


    purple_scheme = cgrad(:acton10, 10, categorical = true) |> collect
    # pushfirst!(purple_scheme, cgrad(:Purples,2, categorical = true)[2])
    scatter!(ax3, trends[1], color = purple_scheme[1])
    CairoMakie.plot!(ax3, trends[9], color = purple_scheme[4])
    CairoMakie.plot!(ax3, trends[19], color = purple_scheme[7])
    CairoMakie.plot!(ax3, trends[27], color = purple_scheme[9])

    scheme1 = cgrad(:viridis, 20, categorical = true)
    scatter!(ax1, diff(sort(last.(partitions[9][2:end]))), color = scheme1[18])
    CairoMakie.plot!(ax1, diff(sort(last.(partitions[19][2:end]))), color = scheme1[15])
    CairoMakie.plot!(ax1, diff(sort(last.(partitions[35][2:end]))), color = scheme1[11])
    CairoMakie.plot!(ax1, diff(sort(last.(partitions[49][2:end]))), color = scheme1[7])
    # scatter!(ax1, trendsM[5], color = scheme1[7])
    # scatter!(ax1, trendsM[15], color = scheme1[10])
    # scatter!(ax1, trendsM[25], color = scheme1[13])
    # scatter!(ax1, trendsM[35], color = scheme1[17])

    red = cgrad(:balance, 100, categorical = true)[end-10]
    blue = cgrad(:balance, 100, categorical = true)[15]
    scatter!(ax2, all_points_reduced, color = :gray, markersize = 7)
    scatter!(ax2, partitions[9][2:end], color = scheme1[18])
    scatter!(ax2, partitions[19][2:end], color = scheme1[15])
    scatter!(ax2, partitions[35][2:end], color = scheme1[11])
    scatter!(ax2, partitions[49][2:end], color = scheme1[7])
    # lines!(ax2, fm_line, color = blue, linewidth = 3)
    lines!(ax2, anti_fm_line, color = red, linewidth = 3)
    lines!(ax2, ising_line, color = purple_scheme[1], linewidth = 3)
    lines!(ax2, tmp[9], color = purple_scheme[4], linewidth = 2)
    lines!(ax2, tmp[19], color = purple_scheme[7], linewidth = 2)
    lines!(ax2, tmp[27], color = purple_scheme[9], linewidth = 2)

    # xlims!(ax2, 0, N_considered)
    # ylims!(ax2, -100, 250)
    rowsize!(g, 1, Relative(2 / 3))
    rowgap!(g, Relative(0.01))

    colgap!(f, 0)
    colgap!(f11, 0)
    colgap!(f12, 0)
    colgap!(f21, 0)
    colgap!(f22, 0)

    for (label, panel) in
        zip(["(a)", "(b)", "(c)", "(d)"], [(1, 1), (1, 2), (2, 1), (2, 2)])
        Label(
            f[panel...],
            label;
            tellheight = false,
            tellwidth = false,
            color = :black,
            halign = :left,
            valign = :top,
            padding = (20, 5, 5, 5),
        )
    end

    # resize_to_layout!(fig)
    current_figure()

end
# save("figures/Fig_4/Fig4.pdf", fig)
# save("figures/Fig_4/Fig4.png", fig)
save("figures/Fig_4/Fig4.svg", fig)


==> figures/Fig_4/all_to_all_phase_diagrams.jl <==
############################################################################################
#                                    Prerequisites
############################################################################################

# using DrWatson
# @quickactivate "TwoCoupledParametrons"

using HarmonicBalance, Random; HB = HarmonicBalance # needed for get_mask
@show Threads.nthreads()
# using CairoMakie

seed = 0xb7e024d8
Random.seed!(seed);

############################################################################################
#                           Computing slow-flow equations
############################################################################################
@variables ω0 ω γ λ α J;
function eom(N)
    @variables t x₁(t) x₂(t) x₃(t) x₄(t) x₅(t) x₆(t) x₇(t) x₈(t) x₉(t)
    vars = [x₁, x₂, x₃, x₄, x₅, x₆, x₇, x₈, x₉]
    @variables ω0 ω γ λ α J
    vars = vars[1:N]
    single_parametron(x, t) = d(d(x, t), t) + ω0^2 * (1 - λ * cos(2 * ω * t)) * x + α * x^3

    eqs = map(vars) do x
        eq = single_parametron(x, t)
        reduced_var = filter(var -> string(x) != string(var), vars)
        eq - J * sum(reduced_var)
    end
    system = DifferentialEquation(eqs, vars)
    [add_harmonic!(system, x, ω) for x in vars]
    get_harmonic_equations(system)
end
eom(2)

############################################################################################
#                              Compute steady states (2d sweep)
############################################################################################

res = 80
fixed_ωλ = Dict(ω0 => 1.0, α => 1.0, J => 0.003)
varieds_ωλ = [
    (ω => range(0.975, 1.025, res), λ => range(1e-6, 0.08, res)),
    (ω => range(0.975, 1.025, res), λ => range(1e-6, 0.08, res)),
    (ω => range(0.975, 1.025, res), λ => range(1e-6, 0.08, res)),
    (ω => range(0.975, 1.025, res), λ => range(1e-6, 0.08, res)),
    (ω => range(0.975, 1.025, res), λ => range(1e-6, 0.08, res)),
    (ω => range(0.975, 1.025, res), λ => range(1e-6, 0.08, res)),
    (ω => range(0.975, 1.025, res), λ => range(1e-6, 0.08, res)),
    (ω => range(0.975, 1.025, res), λ => range(1e-6, 0.08, res)),
    (ω => range(0.985, 1.025, res), λ => range(1e-6, 0.08, res)),
]
function get_phase_diagram(N)
    N == 1 && error("N must be greater than 1")
    result_ωλ = get_steady_states(
        eom(N),
        varieds_ωλ[N],
        fixed_ωλ,
        threading = true,
        sorting = "no_sorting",
    )
    X, Y = values(result_ωλ.swept_parameters)
    Z_All = sum.(HB._get_mask(result_ωλ, ["stable"], []))
    Float64.(X), Float64.(Y), Z_All
end
get_phase_diagram(2)

for N in 6:7
    X, Y, Z = get_phase_diagram(N)
    data = @dict X Y Z
    param = Dict(:N => N, :res => res)
    wsave(datadir("phase_diagrams", savename(param, "jld2")), data)
end
begin
    X, Y, Z = get_phase_diagram(7)
    data = @dict X Y Z
    param = Dict(:N => N, :res => res)
    wsave(datadir("phase_diagrams", savename(param, "jld2")), data)
end


==> figures/classification.jl <==
export gauge_fix, project_sym_basis, get_coupling_matrix, get_sym_basis
export classify_solutions, classify_solutions!
export is_symmetric, is_antisymmetric, is_mixed, is_zero

import HarmonicBalance: classify_solutions!, Result
using HarmonicBalance.Symbolics, LinearAlgebra

function gauge_fix(sol::Vector)::Vector
    α = [sol[i] + im * sol[i+1] for i = 1:2:length(sol)]
    @. α *= exp(-im * angle(α[1]))
    return [isodd(i) ? real(α[(i-1)÷2+1]) : imag(α[(i-1)÷2+1]) for i = 1:length(sol)]
end

# how do we know which are the nonlinear parameters
function project_sym_basis(res::Result, coupling_pars::Dict)
    transformed = [
        Vector{Vector{Complex}}(undef, length(res.solutions[begin])) for k in res.solutions
    ]
    numb_of_var = result_ω.problem.variables |> length
    numb_of_osc = numb_of_var ÷ 2

    for idx in CartesianIndices(res.solutions)
        swept_params_keys = keys(res.swept_parameters)
        swept_params_values = res.swept_parameters[Tuple(idx)...]
        swept_params = Dict(zip(swept_params_keys, swept_params_values))

        sym_basis = get_sym_basis(result_ω.problem.eom, coupling_pars)
        transform = kron(sym_basis, Matrix(1.0I, 2, 2)) |> transpose

        for (branch, soln) in enumerate(res.solutions[idx])
            transformed[idx][branch] = transform * gauge_fix(soln)
        end
    end
    return transformed
end

function Base.in(x::Num, itr::Vector{Num})
    bool = false
    for i in itr
        string(i) == string(x) ? bool = true : nothing
    end
    return bool
end
function get_coupling_matrix(eom::HarmonicEquation, coupled_pars)
    #TODO: check if coupling is linear or not
    diff_eom = eom.natural_equation
    lhs = getfield.(values(diff_eom.equations), :lhs)

    tvar = get_independent_variables(diff_eom)[begin]
    !all(in(eom.parameters).(coupled_pars)) ?
    error(
        "The provided coupling parameters $coupled_pars are not present in the harmonic equation.",
    ) : nothing

    pars = setdiff(eom.parameters, coupled_pars)
    vars = keys(eom.natural_equation.equations) |> collect
    dvars = vcat(d(vars, tvar, 1), d(vars, tvar, 2))
    symb = vcat(dvars, pars)
    symb_to_zero = Dict(zip(symb, zeros(length(symb))))
    eqs = [Num(-1 * substitute(eq, symb_to_zero)) for eq in lhs]

    M = Matrix{Num}(undef, length(vars), length(vars))
    for idx in CartesianIndices(M)
        M[idx] = expand_derivatives(d(eqs[idx[1]], vars[idx[2]]))
    end
    M
end

function add_damping(coeff_mat, damping_sym)
    freq_keys = diag(coeff_mat)
    freq_val = [freq + 0.25 * damping_sym^2 for freq in freq_keys]
    return substitute(coeff_mat, Dict(zip(freq_keys, freq_val)))
end

function get_sym_basis(
    eom::HarmonicEquation,
    coupled_pars::Dict;
    detuned = false,
    damping_sym = Symbolics.variable(:γ),
)
    coeff_mat_symb = get_coupling_matrix(eom, keys(coupled_pars))
    coeff_mat_symb = detuned ? add_damping(coeff_mat_symb, damping_sym) : coeff_mat_symb
    coeff_mat_num = Float64.(substitute(coeff_mat_symb, coupled_pars))
    return eigvecs(
        coeff_mat_num,
        sortby = coupled_pars[Symbolics.variable(:J)] < 0 ? Base.negate : identity,
    )
end


function is_symmetric(sol; sym_basis, rel_tol = 1e-3)::Bool
    sol = sol[1:end-2] # assume 2d sweep. get rid of parameters
    tranform = kron(sym_basis, Matrix(1.0I, 2, 2)) |> transpose
    proj = view(tranform * gauge_fix(sol), 1:2:length(sol))
    return norm(proj[begin:end-1]) < rel_tol && norm(proj) > rel_tol
end
function is_antisymmetric(sol; sym_basis, rel_tol = 1e-3)::Bool
    sol = sol[1:end-2]
    tranform = kron(sym_basis, Matrix(1.0I, 2, 2)) |> transpose
    proj = view(tranform * gauge_fix(sol), 1:2:length(sol))
    return norm(proj[end]) < rel_tol && norm(proj) > rel_tol
end
function is_mixed(sol; sym_basis, rel_tol = 1e-3)::Bool
    return !is_symmetric(sol; sym_basis = sym_basis, rel_tol = rel_tol) &&
           !is_antisymmetric(sol; sym_basis = sym_basis, rel_tol = rel_tol) &&
           !is_zero(sol; rel_tol = rel_tol)
end;
function is_zero(sol; rel_tol = 1e-3)::Bool
    sol = sol[1:end-2]
    return norm(sol) < rel_tol
end;


==> figures/extra/Fig1_copy.jl <==
############################################################################################
#                                    Prerequisites
############################################################################################

using DrWatson
@quickactivate "TwoCoupledParametrons"

using HarmonicBalance, Symbolics, LinearAlgebra, StatsBase;
HB = HarmonicBalance;
include(projectdir("figures/classification.jl"));

using CairoMakie
using MathTeXEngine: get_font
font = (;
    regular = get_font(:regular),
    bold = get_font(:bold),
    italic = get_font(:italic),
    bold_italic = get_font(:bolditalic),
)
set_theme!(fonts = font)

using Graphs, GraphMakie, NetworkLayout
using Colors, ColorSchemes
gray = colorant"#7f7f7fff";
lightgray = colorant"#b4c7e7"#colorant"lightgray";
gray = colorant"darkgray"; # darkgray is ligher than gray
darkgray = colorant"#2f5597" #colorant"gray"; # gray is darker than darkgray
solar_sweep = reverse(map(c -> get(ColorSchemes.thermal, c), range(0.05, 0.73, 4)))
orange = get(ColorSchemes.thermal, 0.73)
yellow = get(ColorSchemes.thermal, 0.83)
lightorange = colorant"#f8cbad"
lightyellow = colorant"#e4df4740"
magenta = colorant"#720f34ff";
blue = colorant"#385a9cf9";

############################################################################################
#                           Computing slow-flow equations
############################################################################################

# @variables t x(t) y(t);
# @variables ω0 ω γ λ α η J F;

# equations = [d(d(x, t),t) + ω0^2*(1-λ*cos(2*ω*t))*x + γ*d(x,t) + α*x^3]

# system = DifferentialEquation(equations, [x])

# add_harmonic!(system, x, ω) # x will rotate at ω

# harmonics = get_harmonic_equations(system);

############################################################################################
#                              Compute steady states (2d sweep)
############################################################################################
# begin
#     ω_min = 1.032; ω_max = 1.065
#     res = 2000; ω_range = range(ω_min, ω_max, res)
#     omega0 = mean(ω_range); gamma = 0.006; alpha = 1.0; eta = 0.0; coupling = 0.01; lambda = 0.03;
#     fixed_ω = Dict(ω0 => omega0, γ => gamma, α => alpha, η => eta, J => coupling, λ => lambda)
#     varied_ω = (ω => ω_range)

#     result = get_steady_states(harmonics, varied_ω, fixed_ω, threading=true, random_warmup=false);
#     branches=1:HB.branch_count(result); y="u1"; x = "ω";

#     X = transform_solutions(result, x, branches=branches)
#     Y = transform_solutions(result, y, branches=branches)
#     Y = HB._apply_mask(Y, HB._get_mask(result, ["stable"], [], branches=branches))

#     branch_data = [HB._realify( getindex.(Y, i), warning= "branch " * string(k) )
#         for (i,k) in enumerate(branches)]
# end
############################################################################################
#                              plot
############################################################################################
begin
    ω_min = 1.032
    ω_max = 1.065
    res = 2000
    ω_range = range(ω_min, ω_max, res)
    omega0 = mean(ω_range)
    gamma = 0.006
    alpha = 1.0
    eta = 0.0
    coupling = 0.01
    lambda = 0.03

    size_in_cm = (8.64468, 7.2)
    dpi = 100
    size_in_pixels = size_in_cm .* dpi
    fontsize = 50

    # seed = rand(1:1000)
    graph = erdos_renyi(12, 20, seed = 905)


    λ_bif(ω, ω0, γ) = 2 * sqrt((ω^2 - ω0^2)^2 + γ^2 * ω^2)

    ω_min_ax3 = 0.89
    ω_max_ax3 = 1.1
    λ_min_ax3 = 0.000
    λ_max_ax3 = 0.2
    ω_min_ax4 = ω_min
    ω_max_ax4 = ω_max
    λ_min_ax4 = 0.01
    λ_max_ax4 = 0.061
    u_ax4 = 0.45

    fig = Figure(size = size_in_pixels, fontsize = fontsize)

    default = Dict{Symbol,Any}([
        # :xlabelsize => fontsize, :ylabelsize => fontsize,
        :spinewidth => 3,
        :ylabelrotation => 0,
    ])


    ax4a = Axis(
        fig[1, 1];
        limits = (ω_min_ax4, ω_max_ax4, -0.0002, λ_max_ax4),
        xlabel = L"\omega",
        yticks = [0.0, 0.02, 0.04, 0.06],
        ylabel = L"\lambda",
        ylabelrotation = 0,
        default...,
        aspect = 1.0,
    )
    # hidedecorations!(ax4a; label=false, ticks=false, ticklabels=false)



    line = map(x -> λ_bif(x, omega0, gamma), ω_range)
    line1 = map(x -> λ_bif(x, omega0, 0), ω_range)
    line_no_gamma = map(x -> λ_bif(x, omega0, 0.0), ω_range)
    λ_th = minimum(line)
    half_ω_range = ω_range[div(end, 2):end]
    # lines!(ax4a, half_ω_range, fill(λ_th, length(half_ω_range)), color = orange, linewidth = 3)

    band!(ax4a, ω_range, line, fill(λ_max_ax4, length(ω_range)), color = lightorange)
    band!(ax4a, ω_range, line, line1, color = lightgray)
    lines!(ax4a, ω_range, line, color = orange, linewidth = 5)
    lines!(ax4a, ω_range, line1, color = darkgray, linewidth = 5)
    # lines!(ax4a, ω_range, line_no_gamma, color = gray, linewidth = 3, linestyle=:dash)

    fig
end
CairoMakie.save("figures/mathieu_resonance.svg", fig)
# CairoMakie.save("figures/Fig1_temp.pdf", fig)
# line1


==> figures/extra/Five_para_all_to_all.jl <==
# ###########################################################################################
#                                    Prerequisites
# ###########################################################################################

using DrWatson
@quickactivate "TwoCoupledParametrons"

using HarmonicBalance, Random
seed = 0xecaf4457
Random.seed!(seed)
# Symbolics, LinearAlgebra; HB=HarmonicBalance
# import HarmonicBalance.classify_solutions
# include("classification.jl");

# using CairoMakie
# using MathTeXEngine: get_font
# font = (;
#     regular = get_font(:regular), bold = get_font(:bold),
#     italic = get_font(:italic), bold_italic = get_font(:bolditalic)
# )
# set_theme!(fonts = font)

# using Colors, ColorSchemes
# blue = colorant"dodgerblue2";
# orange = colorant"orange";

# function classify_solutions(res::Result, f::Function, varargs...; kwargs...)
#     values = similar(res.solutions, BitVector)
#     Threads.@threads for (idx, soln) in collect(enumerate(res.solutions))
#         values[idx] = [f(get_single_solution(res, index=idx, branch=b), res; kwargs...) for b in 1:length(soln)]
#     end
#     values
# end

# function classify_solutions!(res::Result, f::Function, name::String; kwargs...)
#     values = classify_solutions(res, f; kwargs...)
#     res.classes[name] = values
#     return nothing
# end

# ###########################################################################################
#                           Computing slow-flow equations
# ###########################################################################################

@variables t x(t) y(t) z(t) w(t) v(t);
@variables ω0 ω γ λ α η J F;

equations = [
    d(d(x, t), t) + ω0^2 * (1 - λ * cos(2 * ω * t)) * x + γ * d(x, t) + α * x^3 - J * y - J * z - J * w - J * v,
    d(d(y, t), t) + ω0^2 * (1 - λ * cos(2 * ω * t)) * y + γ * d(y, t) + α * y^3 - J * x - J * z - J * w - J * v,
    d(d(z, t), t) + ω0^2 * (1 - λ * cos(2 * ω * t)) * z + γ * d(z, t) + α * z^3 - J * x - J * y - J * w - J * v,
    d(d(w, t), t) + ω0^2 * (1 - λ * cos(2 * ω * t)) * w + γ * d(w, t) + α * w^3 - J * x - J * y - J * z - J * v,
    d(d(v, t), t) + ω0^2 * (1 - λ * cos(2 * ω * t)) * v + γ * d(v, t) + α * v^3 - J * x - J * y - J * z - J * w,
]

system = DifferentialEquation(equations, [x, y, z, w, v])

add_harmonic!(system, x, ω) # x will rotate at ω
add_harmonic!(system, y, ω) # y will rotate at ω
add_harmonic!(system, z, ω) # z will rotate at ω
add_harmonic!(system, w, ω) # w will rotate at ω
add_harmonic!(system, v, ω) # v will rotate at ω

harmonics = get_harmonic_equations(system)

# ###########################################################################################
#                              Compute steady states (2d sweep)
# ###########################################################################################

res = 50
fixed_ωλ = Dict(ω0 => 1.0, γ => 0.005, α => 1.0, η => 0.0, J => 0.002)
varied_ωλ = (ω => range(0.985, 1.015, res), λ => range(1e-6, 0.04, res))

result_ωλ = get_steady_states(harmonics, varied_ωλ, fixed_ωλ, threading = true);
plot_phase_diagram(result_ωλ, class = "stable")
# HB.JLD2.save(datadir("result_ωλ_5_parametrons_all_to_all.jld2"), Dict(:result_ωλ => result_ωλ))
# result_ωλ = load(datadir("result_ωλ_3_parametrons.jld2"))["result_ωλ"]

# X, Y = values(result_ωλ.swept_parameters)

############################################################################################
#                              Classify steady states (2d sweep)
############################################################################################
# sym_basis = get_sym_basis(harmonics, Dict(J => 1))

# classify_solutions!(result_ωλ, is_symmetric, "symmetric"; sym_basis = sym_basis)
# classify_solutions!(result_ωλ, is_antisymmetric, "antisymmetric"; sym_basis = sym_basis)
# classify_solutions!(result_ωλ, is_mixed, "mixed"; sym_basis = sym_basis);
# # classify_solutions!(result_ωλ, is_zero, "zero");

# Z_All = sum.(HB._get_mask(result_ωλ, ["stable"], []));
# Z_sym = sum.(HB._get_mask(result_ωλ, ["stable", "symmetric"], []));
# Z_antisym = sum.(HB._get_mask(result_ωλ, ["stable", "antisymmetric"], []));
# Z_mixed = sum.(HB._get_mask(result_ωλ, ["stable", "mixed"], []));
# Z_zero = sum.(HB._get_mask(result_ωλ, ["zero"], ["stable"]))

# HB.plot(result_ωλ, y="u1^2+v1^2", cut= λ => 0.02)
# ###########################################################################################
#                                   Plot bifurcations
# ###########################################################################################

# begin
#     # limits = (2.63, 2.663, Ud_min, Ud_max)
#     xticks = range(2.63, 2.665,8); yticks = range(2,5,7)
#     ylabel = L"\lambda"; xlabel = L"\omega"
#     c=:viridis; cticks = 0:9:3^4; crange = (0,3^4)

#     fig = Figure(size = (900, 850), fontsize=25);
#     plot = fig[1, 1]

#     ax1 = Axis(plot[1, 1][1, 1]; aspect=1, xlabel=xlabel, ylabel=ylabel, xlabelvisible=false, xticklabelsvisible=false)
#     ax2 = Axis(plot[1, 2][1, 1], aspect=1, xlabel=xlabel, ylabel=ylabel)
#     # ax3 = Axis(plot[1, 3][1, 1], aspect=1, xlabel=xlabel, ylabel=ylabel)
#     ax3 = Axis(plot[2, 1][1, 1], aspect=1, xlabel=xlabel, ylabel=ylabel)
#     ax4 = Axis(plot[2, 2][1, 1], aspect=1, xlabel=xlabel, ylabel=ylabel, ylabelvisible=false, yticklabelsvisible=false)
#     # ax6 = Axis(plot[2, 3][1, 1], aspect=1, xlabel=xlabel, ylabel=ylabel, ylabelvisible=false, yticklabelsvisible=false)
#     hidedecorations!(ax2, ticks=false)
#     # hidedecorations!(ax3, ticks=false)


#     hmap = CairoMakie.heatmap!(ax1, X, Y, Z_All, colormap=c, colorrange=crange)
#     hmap = CairoMakie.heatmap!(ax2, X, Y, Z_sym, colormap=c, colorrange=crange)
#     hmap = CairoMakie.heatmap!(ax3, X, Y, Z_antisym, colormap=c, colorrange=crange)
#     hmap = CairoMakie.heatmap!(ax4, X, Y, Z_mixed, colormap=c, colorrange=crange)

#     Colorbar(fig[1, 2], hmap, ticks=cticks, height=468, tellheight=false)

#     for (label, panel) in zip(["(a)", "(b)", "(c)", "(d)"], [(1,1), (1,2), (2,1), (2,2)])
#         Label(plot[panel...], label;
#             tellheight = false, tellwidth = false, color=:white,
#             halign =:left, valign = :top, padding = (5, 5, 5, 14)
#         )
#     end

#     fig
# end
# save("figures/Four_para_all_to_all.pdf", fig)


==> figures/extra/Five_para_all_to_all.sh <==
cd /home/user/orjan.ameye/paper---Mapping-the-parametric-instability-of-N-coupled-Kerr-Parametric-Oscillators
module load julia

#$ -N Four_para_all_to_all      # name of queue job
#$ -l h_vmem=8G                 # allocate 5GB per thread
#$ -pe openmp 60                 # allocate 60 job slots

# inform via email
#$ -m bea # information when start, error or aborted, and completed
#$ -M orjan.ameye@uni-konstanz.de

# write errors and logfiles in folder log/ # folder MUST EXIST!
#$ -e /home/user/orjan.ameye/paper---Mapping-the-parametric-instability-of-N-coupled-Kerr-Parametric-Oscillators/log # give absolut path to the desired location
# -o /home/user/orjan.ameye/paper---Mapping-the-parametric-instability-of-N-coupled-Kerr-Parametric-Oscillators/log

# start program, if excecutable of course just call it
export MKL_NUM_THREADS=$NSLOTS
export OMP_NUM_THREADS=$NSLOTS
export JULIA_NUM_THREADS=$NSLOTS
julia /home/user/orjan.ameye/paper---Mapping-the-parametric-instability-of-N-coupled-Kerr-Parametric-Oscillators/figures/Five_para_all_to_all.jl

==> figures/extra/Four_parametrons/Fig6.jl <==
############################################################################################
#                                    Prerequisites
############################################################################################

using DrWatson
@quickactivate "TwoCoupledParametrons"

using HarmonicBalance, Symbolics, LinearAlgebra, Random;
HB = HarmonicBalance;
using HarmonicBalance: classify_solutions
include(projectdir("figures/classification.jl"));

seed = 0xb7e024d8
Random.seed!(seed);

using CairoMakie
using MathTeXEngine: get_font
font = (;
    regular = get_font(:regular),
    bold = get_font(:bold),
    italic = get_font(:italic),
    bold_italic = get_font(:bolditalic),
)
set_theme!(fonts = font)

using Colors, ColorSchemes
blue = colorant"dodgerblue2";
orange = colorant"orange";

############################################################################################
#                           Computing slow-flow equations
############################################################################################

@variables t x(t) y(t) z(t) w(t);
@variables ω0 ω γ λ α η J F;

equations = [
    d(d(x, t), t) + ω0^2 * (1 - λ * cos(2 * ω * t)) * x + γ * d(x, t) + α * x^3 - J * y - J * z - J * w,
    d(d(y, t), t) + ω0^2 * (1 - λ * cos(2 * ω * t)) * y + γ * d(y, t) + α * y^3 - J * x - J * z - J * w,
    d(d(z, t), t) + ω0^2 * (1 - λ * cos(2 * ω * t)) * z + γ * d(z, t) + α * z^3 - J * x - J * y - J * w,
    d(d(w, t), t) + ω0^2 * (1 - λ * cos(2 * ω * t)) * w + γ * d(w, t) + α * w^3 - J * x - J * y - J * z,
]

system = DifferentialEquation(equations, [x, y, z, w])

add_harmonic!(system, x, ω) # x will rotate at ω
add_harmonic!(system, y, ω) # y will rotate at ω
add_harmonic!(system, z, ω) # z will rotate at ω
add_harmonic!(system, w, ω) # w will rotate at ω

harmonics = get_harmonic_equations(system);

############################################################################################
#                              Compute steady states (2d sweep)
############################################################################################

res = 150
fixed_ωλ = Dict(ω0 => 1.0, γ => 0.005, α => 1.0, η => 0.0, J => 0.003)
varied_ωλ = (ω => range(0.985, 1.015, res), λ => range(1e-6, 0.04, res))

result_ωλ = get_steady_states(
    harmonics,
    varied_ωλ,
    fixed_ωλ,
    threading = true,
    sorting = "no_sorting",
);
# HB.JLD2.save(datadir("result_ωλ_4_parametrons_all_to_all.jld2"), Dict(:result_ωλ => result_ωλ))

# res = 200
# fixed_ωλ = Dict(ω0 => 1.0, γ => 0.005, α => 1.0, η => 0.0, J => 0.005)
# varied_ωλ = (ω => range(0.985, 1.015, res), λ => range(1e-6, 0.04, res))
# result_ωλ = load(datadir("result_ωλ_4_parametrons_all_to_all.jld2"))["result_ωλ"]

stability_plot = plot_phase_diagram(
    result_ωλ,
    class = "stable",
    title = "with normal mode coupling",
    clim = (0, 81),
)
λ_m(ω) = 2√(fixed_ωλ[γ]^2 * ω^2 + (ω^2 - (fixed_ωλ[ω0]^2 + 5.5fixed_ωλ[J]))^2)
r_range = range(1, 1.015, res)
plot!(r_range, λ_m.(r_range), ylims = (0, 0.04))

X, Y = values(result_ωλ.swept_parameters)

############################################################################################
#                              Classify steady states (2d sweep)
############################################################################################
sym_basis = get_sym_basis(harmonics, Dict(J => 1))

classify_solutions!(result_ωλ, is_symmetric, "symmetric"; sym_basis = sym_basis)
classify_solutions!(result_ωλ, is_antisymmetric, "antisymmetric"; sym_basis = sym_basis)
classify_solutions!(result_ωλ, is_mixed, "mixed"; sym_basis = sym_basis);
# classify_solutions!(result_ωλ, is_zero, "zero");

Z_All = sum.(HB._get_mask(result_ωλ, ["stable"], []));
Z_sym = sum.(HB._get_mask(result_ωλ, ["stable", "symmetric"], []));
Z_antisym = sum.(HB._get_mask(result_ωλ, ["stable", "antisymmetric"], []));
Z_mixed = sum.(HB._get_mask(result_ωλ, ["stable", "mixed"], []));
# Z_zero = sum.(HB._get_mask(result_ωλ, ["zero"], ["stable"]))

# HB.plot(result_ωλ, y="u1^2+v1^2", cut= λ => 0.02)
############################################################################################
#                                   Plot bifurcations
############################################################################################

begin
    size_in_cm = (8.64468, 8)
    dpi = 100
    size_in_pixels = size_in_cm .* dpi
    fontsize = 30
    default = Dict{Symbol,Any}([:spinewidth => 2, :ylabelrotation => 0])

    # limits = (2.63, 2.663, Ud_min, Ud_max)
    xticks = range(2.63, 2.665, 8)
    yticks = range(2, 5, 7)
    ylabel = L"\lambda"
    xlabel = L"\omega"
    c = :viridis
    cticks = 0:9:3^4
    crange = (0, 3^4)

    fig = Figure(size = size_in_pixels, fontsize = fontsize)
    plot = fig[1, 1]

    ax1 = Axis(
        plot[1, 1][1, 1];
        aspect = 1,
        xlabel = xlabel,
        ylabel = ylabel,
        xlabelvisible = false,
        xticklabelsvisible = false,
    )
    ax2 = Axis(plot[1, 2][1, 1], aspect = 1, xlabel = xlabel, ylabel = ylabel)
    ax3 = Axis(plot[2, 1][1, 1], aspect = 1, xlabel = xlabel, ylabel = ylabel)
    ax4 = Axis(
        plot[2, 2][1, 1],
        aspect = 1,
        xlabel = xlabel,
        ylabel = ylabel,
        ylabelvisible = false,
        yticklabelsvisible = false,
    )
    hidedecorations!(ax2, ticks = false)

    hmap = CairoMakie.heatmap!(
        ax1,
        X,
        Y,
        Z_All,
        colormap = c,
        colorrange = crange,
        rasterize = true,
    )
    hmap = CairoMakie.heatmap!(
        ax2,
        X,
        Y,
        Z_sym,
        colormap = c,
        colorrange = crange,
        rasterize = true,
    )
    hmap = CairoMakie.heatmap!(
        ax3,
        X,
        Y,
        Z_antisym,
        colormap = c,
        colorrange = crange,
        rasterize = true,
    )
    hmap = CairoMakie.heatmap!(
        ax4,
        X,
        Y,
        Z_mixed,
        colormap = c,
        colorrange = crange,
        rasterize = true,
    )

    Colorbar(fig[1, 2], hmap, ticks = cticks, height = 468, tellheight = false)

    for (label, panel) in
        zip(["(a)", "(b)", "(c)", "(d)"], [(1, 1), (1, 2), (2, 1), (2, 2)])
        Label(
            plot[panel...],
            label;
            tellheight = false,
            tellwidth = false,
            color = :white,
            halign = :left,
            valign = :top,
            padding = (8, 5, 5, 14),
        )
    end
    colsize!(fig.layout, 1, Aspect(1, 1.0))

    fig
end
save("figures/Fig 6/Fig6_rasterize.pdf", fig)


==> figures/extra/Four_parametrons/Four_para_all_to_all.jl <==
############################################################################################
#                                    Prerequisites
############################################################################################

# using DrWatson
# @quickactivate "TwoCoupledParametrons"

using HarmonicBalance
const seed = rand(UInt32)

#using Symbolics, LinearAlgebra; HB=HarmonicBalance
# import HB.classify_solutions
# include("classification.jl");

# using CairoMakie
# using MathTeXEngine: get_font
# font = (;
#     regular = get_font(:regular), bold = get_font(:bold),
#     italic = get_font(:italic), bold_italic = get_font(:bolditalic)
# )
# set_theme!(fonts = font)

# using Colors, ColorSchemes
# blue = colorant"dodgerblue2";
# orange = colorant"orange";

# function classify_solutions(res::Result, f::Function, varargs...; kwargs...)
#     values = similar(res.solutions, BitVector)
#     Threads.@threads for (idx, soln) in collect(enumerate(res.solutions))
#         values[idx] = [f(get_single_solution(res, index=idx, branch=b), res; kwargs...) for b in 1:length(soln)]
#     end
#     values
# end

# function classify_solutions!(res::Result, f::Function, name::String; kwargs...)
#     values = classify_solutions(res, f; kwargs...)
#     res.classes[name] = values
#     return nothing
# end

############################################################################################
#                           Computing slow-flow equations
############################################################################################

@variables t x(t) y(t) z(t) w(t);
@variables ω0 ω γ λ α η J F;

equations = [
    d(d(x, t), t) + ω0^2 * (1 - λ * cos(2 * ω * t)) * x + γ * d(x, t) + α * x^3 - J * y - J * z - J * w,
    d(d(y, t), t) + ω0^2 * (1 - λ * cos(2 * ω * t)) * y + γ * d(y, t) + α * y^3 - J * x - J * z - J * w,
    d(d(z, t), t) + ω0^2 * (1 - λ * cos(2 * ω * t)) * z + γ * d(z, t) + α * z^3 - J * x - J * y - J * w,
    d(d(w, t), t) + ω0^2 * (1 - λ * cos(2 * ω * t)) * w + γ * d(w, t) + α * w^3 - J * x - J * y - J * z,
]

system = DifferentialEquation(equations, [x, y, z, w])

add_harmonic!(system, x, ω) # x will rotate at ω
add_harmonic!(system, y, ω) # y will rotate at ω
add_harmonic!(system, z, ω) # z will rotate at ω
add_harmonic!(system, w, ω) # w will rotate at ω

harmonics = get_harmonic_equations(system);

############################################################################################
#                              Compute steady states (2d sweep)
############################################################################################

res = 50
fixed_ωλ = Dict(ω0 => 1.0, γ => 0.008, α => 1.0, η => 0.0, J => 0.005)
varied_ωλ = (ω => range(0.99, 1.02, res), λ => range(1e-6, 0.08, res))

result_ωλ = get_steady_states(harmonics, varied_ωλ, fixed_ωλ, threading = true, seed = seed);

plot_phase_diagram(result_ωλ, class = "stable", clim = (0, 81))

# HB.JLD2.save(datadir("result_ωλ_4_parametrons_all_to_all_$res.jld2"), Dict(:result_ωλ => result_ωλ))
# result_ωλ = load(datadir("result_ωλ_3_parametrons.jld2"))["result_ωλ"]

# X, Y = values(result_ωλ.swept_parameters)

############################################################################################
#                              Classify steady states (2d sweep)
############################################################################################
# sym_basis = get_sym_basis(harmonics, Dict(J => 1))

# classify_solutions!(result_ωλ, is_symmetric, "symmetric"; sym_basis = sym_basis)
# classify_solutions!(result_ωλ, is_antisymmetric, "antisymmetric"; sym_basis = sym_basis)
# classify_solutions!(result_ωλ, is_mixed, "mixed"; sym_basis = sym_basis);
# classify_solutions!(result_ωλ, is_zero, "zero");

# Z_All = sum.(HB._get_mask(result_ωλ, ["stable"], []));
# Z_sym = sum.(HB._get_mask(result_ωλ, ["stable", "symmetric"], []));
# Z_antisym = sum.(HB._get_mask(result_ωλ, ["stable", "antisymmetric"], []));
# Z_mixed = sum.(HB._get_mask(result_ωλ, ["stable", "mixed"], []));
# Z_zero = sum.(HB._get_mask(result_ωλ, ["zero"], ["stable"]))

# HB.plot(result_ωλ, y="u1^2+v1^2", cut= λ => 0.02)
############################################################################################
#                                   Plot bifurcations
############################################################################################

# begin
#     # limits = (2.63, 2.663, Ud_min, Ud_max)
#     xticks = range(2.63, 2.665,8); yticks = range(2,5,7)
#     ylabel = L"\lambda"; xlabel = L"\omega"
#     c=:viridis; cticks = 0:9:3^4; crange = (0,3^4)

#     fig = Figure(size = (900, 850), fontsize=25);
#     plot = fig[1, 1]

#     ax1 = Axis(plot[1, 1][1, 1]; aspect=1, xlabel=xlabel, ylabel=ylabel, xlabelvisible=false, xticklabelsvisible=false)
#     ax2 = Axis(plot[1, 2][1, 1], aspect=1, xlabel=xlabel, ylabel=ylabel)
#     # ax3 = Axis(plot[1, 3][1, 1], aspect=1, xlabel=xlabel, ylabel=ylabel)
#     ax3 = Axis(plot[2, 1][1, 1], aspect=1, xlabel=xlabel, ylabel=ylabel)
#     ax4 = Axis(plot[2, 2][1, 1], aspect=1, xlabel=xlabel, ylabel=ylabel, ylabelvisible=false, yticklabelsvisible=false)
#     # ax6 = Axis(plot[2, 3][1, 1], aspect=1, xlabel=xlabel, ylabel=ylabel, ylabelvisible=false, yticklabelsvisible=false)
#     hidedecorations!(ax2, ticks=false)
#     # hidedecorations!(ax3, ticks=false)


#     hmap = CairoMakie.heatmap!(ax1, X, Y, Z_All, colormap=c, colorrange=crange)
#     hmap = CairoMakie.heatmap!(ax2, X, Y, Z_sym, colormap=c, colorrange=crange)
#     hmap = CairoMakie.heatmap!(ax3, X, Y, Z_antisym, colormap=c, colorrange=crange)
#     hmap = CairoMakie.heatmap!(ax4, X, Y, Z_mixed, colormap=c, colorrange=crange)

#     Colorbar(fig[1, 2], hmap, ticks=cticks, height=468, tellheight=false)

#     for (label, panel) in zip(["(a)", "(b)", "(c)", "(d)"], [(1,1), (1,2), (2,1), (2,2)])
#         Label(plot[panel...], label;
#             tellheight = false, tellwidth = false, color=:white,
#             halign =:left, valign = :top, padding = (5, 5, 5, 14)
#         )
#     end

#     fig
# end
# save("figures/Four_para_all_to_all.pdf", fig)


==> figures/extra/Four_parametrons/Four_para_all_to_all.sh <==
cd /home/user/orjan.ameye/paper---Mapping-the-parametric-instability-of-N-coupled-Kerr-Parametric-Oscillators
module load julia

#$ -N Four_para_all_to_all      # name of queue job
#$ -l h_vmem=5G                 # allocate 5GB per thread
#$ -pe openmp 60                 # allocate 60 job slots

# inform via email
#$ -m bea # information when start, error or aborted, and completed
#$ -M orjan.ameye@uni-konstanz.de

# write errors and logfiles in folder log/ # folder MUST EXIST!
#$ -e /home/user/orjan.ameye/paper---Mapping-the-parametric-instability-of-N-coupled-Kerr-Parametric-Oscillators/log # give absolut path to the desired location
# -o /home/user/orjan.ameye/paper---Mapping-the-parametric-instability-of-N-coupled-Kerr-Parametric-Oscillators/log

# start program, if excecutable of course just call it
export MKL_NUM_THREADS=$NSLOTS
export OMP_NUM_THREADS=$NSLOTS
export JULIA_NUM_THREADS=$NSLOTS
julia /home/user/orjan.ameye/paper---Mapping-the-parametric-instability-of-N-coupled-Kerr-Parametric-Oscillators/figures/Four_para_all_to_all.jl

==> figures/extra/Four_parametrons/Four_para_all_to_all_interactive.sh <==
module load julia

#$ -N Four_para_all_to_all      # name of queue job
#$ -l h_vmem=10G                 # allocate 10GB per thread
#$ -pe openmp 40                 # allocate 40 job slots

# start program, if excecutable of course just call it
export MKL_NUM_THREADS=$NSLOTS
export OMP_NUM_THREADS=$NSLOTS
export JULIA_NUM_THREADS=$NSLOTS
julia 

==> figures/extra/Four_parametrons/Four_para_chain.jl <==
############################################################################################
#                                    Prerequisites
############################################################################################

using DrWatson
@quickactivate "TwoCoupledParametrons"

using HarmonicBalance, Symbolics, LinearAlgebra;
HB = HarmonicBalance;
import HB.classify_solutions
include("classification.jl");

using CairoMakie
using MathTeXEngine: get_font
font = (;
    regular = get_font(:regular),
    bold = get_font(:bold),
    italic = get_font(:italic),
    bold_italic = get_font(:bolditalic),
)
set_theme!(fonts = font)

using Colors, ColorSchemes
blue = colorant"dodgerblue2";
orange = colorant"orange";

function classify_solutions(res::Result, f::Function, varargs...; kwargs...)
    values = similar(res.solutions, BitVector)
    Threads.@threads for (idx, soln) in collect(enumerate(res.solutions))
        values[idx] = [
            f(get_single_solution(res, index = idx, branch = b), res; kwargs...) for
            b = 1:length(soln)
        ]
    end
    values
end

function classify_solutions!(res::Result, f::Function, name::String; kwargs...)
    values = classify_solutions(res, f; kwargs...)
    res.classes[name] = values
    return nothing
end

############################################################################################
#                           Computing slow-flow equations
############################################################################################

@variables t x(t) y(t) z(t) w(t);
@variables ω0 ω γ λ α η J F;

equations = [
    d(d(x, t), t) + ω0^2 * (1 - λ * cos(2 * ω * t)) * x + γ * d(x, t) + α * x^3 - J * y - J * w,
    d(d(y, t), t) + ω0^2 * (1 - λ * cos(2 * ω * t)) * y + γ * d(y, t) + α * y^3 - J * x - J * z,
    d(d(z, t), t) + ω0^2 * (1 - λ * cos(2 * ω * t)) * z + γ * d(z, t) + α * z^3 - J * y - J * w,
    d(d(w, t), t) + ω0^2 * (1 - λ * cos(2 * ω * t)) * w + γ * d(w, t) + α * w^3 - J * x - J * z,
]

system = DifferentialEquation(equations, [x, y, z, w])

add_harmonic!(system, x, ω) # x will rotate at ω
add_harmonic!(system, y, ω) # y will rotate at ω
add_harmonic!(system, z, ω) # z will rotate at ω
add_harmonic!(system, w, ω) # w will rotate at ω

harmonics = get_harmonic_equations(system);
# HB.JLD2.save(datadir("harmonics_struct_3_parametrons.jld2"), Dict("harmonics" => harmonics))
# harmonics = load(datadir("harmonics_struct_3_parametrons.jld2"))["harmonics"]

############################################################################################
#                              Compute steady states (2d sweep)
############################################################################################

res = 200
fixed_ωλ = Dict(ω0 => 1.0, γ => 0.005, α => 1.0, η => 0.0, J => 0.005)
varied_ωλ = (ω => range(0.985, 1.015, res), λ => range(1e-6, 0.04, res))

result_ωλ = get_steady_states(
    harmonics,
    varied_ωλ,
    fixed_ωλ,
    threading = true,
    random_warmup = false,
);
HB.JLD2.save(datadir("result_ωλ_4_parametrons_chain.jld2"), Dict(:result_ωλ => result_ωλ))
# result_ωλ = load(datadir("result_ωλ_3_parametrons.jld2"))["result_ωλ"]

X, Y = values(result_ωλ.swept_parameters)

############################################################################################
#                              Classify steady states (2d sweep)
############################################################################################
sym_basis = get_sym_basis(harmonics, Dict(J => 1))

classify_solutions!(result_ωλ, is_symmetric, "symmetric"; sym_basis = sym_basis)
classify_solutions!(result_ωλ, is_antisymmetric, "antisymmetric"; sym_basis = sym_basis)
classify_solutions!(result_ωλ, is_mixed, "mixed"; sym_basis = sym_basis);
# classify_solutions!(result_ωλ, is_zero, "zero");

Z_All = sum.(HB._get_mask(result_ωλ, ["stable"], []));
Z_sym = sum.(HB._get_mask(result_ωλ, ["stable", "symmetric"], []));
Z_antisym = sum.(HB._get_mask(result_ωλ, ["stable", "antisymmetric"], []));
Z_mixed = sum.(HB._get_mask(result_ωλ, ["stable", "mixed"], []));
# Z_zero = sum.(HB._get_mask(result_ωλ, ["zero"], ["stable"]))

# HB.plot(result_ωλ, y="u1^2+v1^2", cut= λ => 0.02)
############################################################################################
#                                   Plot bifurcations
############################################################################################

begin
    # limits = (2.63, 2.663, Ud_min, Ud_max)
    xticks = range(2.63, 2.665, 8)
    yticks = range(2, 5, 7)
    ylabel = L"\lambda"
    xlabel = L"\omega"
    c = :viridis
    cticks = 0:9:3^4
    crange = (0, 3^4)

    fig = Figure(size = (900, 850), fontsize = 25)
    plot = fig[1, 1]

    ax1 = Axis(
        plot[1, 1][1, 1];
        aspect = 1,
        xlabel = xlabel,
        ylabel = ylabel,
        xlabelvisible = false,
        xticklabelsvisible = false,
    )
    ax2 = Axis(plot[1, 2][1, 1], aspect = 1, xlabel = xlabel, ylabel = ylabel)
    # ax3 = Axis(plot[1, 3][1, 1], aspect=1, xlabel=xlabel, ylabel=ylabel)
    ax3 = Axis(plot[2, 1][1, 1], aspect = 1, xlabel = xlabel, ylabel = ylabel)
    ax4 = Axis(
        plot[2, 2][1, 1],
        aspect = 1,
        xlabel = xlabel,
        ylabel = ylabel,
        ylabelvisible = false,
        yticklabelsvisible = false,
    )
    # ax6 = Axis(plot[2, 3][1, 1], aspect=1, xlabel=xlabel, ylabel=ylabel, ylabelvisible=false, yticklabelsvisible=false)
    hidedecorations!(ax2, ticks = false)
    # hidedecorations!(ax3, ticks=false)


    hmap = CairoMakie.heatmap!(ax1, X, Y, Z_All, colormap = c, colorrange = crange)
    hmap = CairoMakie.heatmap!(ax2, X, Y, Z_sym, colormap = c, colorrange = crange)
    hmap = CairoMakie.heatmap!(ax3, X, Y, Z_antisym, colormap = c, colorrange = crange)
    hmap = CairoMakie.heatmap!(ax4, X, Y, Z_mixed, colormap = c, colorrange = crange)

    Colorbar(fig[1, 2], hmap, ticks = cticks, height = 468, tellheight = false)

    for (label, panel) in
        zip(["(a)", "(b)", "(c)", "(d)"], [(1, 1), (1, 2), (2, 1), (2, 2)])
        Label(
            plot[panel...],
            label;
            tellheight = false,
            tellwidth = false,
            color = :white,
            halign = :left,
            valign = :top,
            padding = (5, 5, 5, 14),
        )
    end

    fig
end
save("figures/Four_para_chain.pdf", fig)


==> figures/extra/Four_parametrons/classification.jl <==
export gauge_fix, project_sym_basis, get_coupling_matrix, get_sym_basis
export classify_solutions, classify_solutions!
export is_symmetric, is_antisymmetric, is_mixed, is_zero

import HarmonicBalance.classify_solutions!
using Symbolics, LinearAlgebra

function gauge_fix(sol::Vector)::Vector
    α = [sol[i] + im * sol[i+1] for i = 1:2:length(sol)]
    @. α *= exp(-im * angle(α[1]))
    return [isodd(i) ? real(α[(i-1)÷2+1]) : imag(α[(i-1)÷2+1]) for i = 1:length(sol)]
end

# how do we know which are the nonlinear parameters
function project_sym_basis(res::Result, coupling_pars::Dict)
    transformed = [
        Vector{Vector{Complex}}(undef, length(res.solutions[begin])) for k in res.solutions
    ]
    numb_of_var = result_ω.problem.variables |> length
    numb_of_osc = numb_of_var ÷ 2

    for idx in CartesianIndices(res.solutions)
        swept_params_keys = keys(res.swept_parameters)
        swept_params_values = res.swept_parameters[Tuple(idx)...]
        swept_params = Dict(zip(swept_params_keys, swept_params_values))

        sym_basis = get_sym_basis(result_ω.problem.eom, coupling_pars)
        transform = kron(sym_basis, Matrix(1.0I, 2, 2)) |> transpose

        for (branch, soln) in enumerate(res.solutions[idx])
            transformed[idx][branch] = transform * gauge_fix(soln)
        end
    end
    return transformed
end

function Base.in(x::Num, itr::Vector{Num})
    bool = false
    for i in itr
        string(i) == string(x) ? bool = true : nothing
    end
    return bool
end
function get_coupling_matrix(eom::HarmonicEquation, coupled_pars)
    #TODO: check if coupling is linear or not
    diff_eom = eom.natural_equation
    lhs = getfield.(values(diff_eom.equations), :lhs)

    tvar = get_independent_variables(diff_eom)[begin]
    !all(in(eom.parameters).(coupled_pars)) ?
    error(
        "The provided coupling parameters $coupled_pars are not present in the harmonic equation.",
    ) : nothing

    pars = setdiff(eom.parameters, coupled_pars)
    vars = keys(eom.natural_equation.equations) |> collect
    dvars = vcat(d(vars, tvar, 1), d(vars, tvar, 2))
    symb = vcat(dvars, pars)
    symb_to_zero = Dict(zip(symb, zeros(length(symb))))
    eqs = [Num(-1 * substitute(eq, symb_to_zero)) for eq in lhs]

    M = Matrix{Num}(undef, length(vars), length(vars))
    for idx in CartesianIndices(M)
        M[idx] = expand_derivatives(d(eqs[idx[1]], vars[idx[2]]))
    end
    M
end

function add_damping(coeff_mat, damping_sym)
    freq_keys = diag(coeff_mat)
    freq_val = [freq + 0.25 * damping_sym^2 for freq in freq_keys]
    return substitute(coeff_mat, Dict(zip(freq_keys, freq_val)))
end

function get_sym_basis(
    eom::HarmonicEquation,
    coupled_pars::Dict;
    detuned = false,
    damping_sym = Symbolics.variable(:γ),
)
    coeff_mat_symb = get_coupling_matrix(eom, keys(coupled_pars))
    coeff_mat_symb = detuned ? add_damping(coeff_mat_symb, damping_sym) : coeff_mat_symb
    coeff_mat_num = Float64.(substitute(coeff_mat_symb, coupled_pars))
    return eigvecs(
        coeff_mat_num,
        sortby = coupled_pars[Symbolics.variable(:J)] < 0 ? Base.negate : identity,
    )
end


function is_symmetric(sol; sym_basis, rel_tol = 1e-3)::Bool
    sol = sol[1:end-2] # assume 2d sweep. get rid of parameters
    tranform = kron(sym_basis, Matrix(1.0I, 2, 2)) |> transpose
    proj = view(tranform * gauge_fix(sol), 1:2:length(sol))
    return norm(proj[begin:end-1]) < rel_tol && norm(proj) > rel_tol
end
function is_antisymmetric(sol; sym_basis, rel_tol = 1e-3)::Bool
    sol = sol[1:end-2]
    tranform = kron(sym_basis, Matrix(1.0I, 2, 2)) |> transpose
    proj = view(tranform * gauge_fix(sol), 1:2:length(sol))
    return norm(proj[end]) < rel_tol && norm(proj) > rel_tol
end
function is_mixed(sol; sym_basis, rel_tol = 1e-3)::Bool
    return !is_symmetric(sol; sym_basis = sym_basis, rel_tol = rel_tol) &&
           !is_antisymmetric(sol; sym_basis = sym_basis, rel_tol = rel_tol) &&
           !is_zero(sol; rel_tol = rel_tol)
end;
function is_zero(sol; rel_tol = 1e-3)::Bool
    sol = sol[1:end-2]
    return norm(sol) < rel_tol
end;


==> figures/extra/inhomo_two_parametrons/Fig4.jl <==
############################################################################################
#                                    Prerequisites
############################################################################################

using DrWatson
@quickactivate "TwoCoupledParametrons"

using HarmonicBalance, Symbolics, LinearAlgebra;
HB = HarmonicBalance;
using HarmonicBalance.ProgressMeter

using CairoMakie
using MathTeXEngine: get_font
font = (;
    regular = get_font(:regular),
    bold = get_font(:bold),
    italic = get_font(:italic),
    bold_italic = get_font(:bolditalic),
)
set_theme!(fonts = font)
begin
    using Colors, ColorSchemes
    gray = colorant"#7f7f7fff"
    lightgray = colorant"lightgray"
    gray = colorant"darkgray" # darkgray is ligher than gray
    darkgray = colorant"gray" # gray is darker than darkgray
    solar_sweep = reverse(map(c -> get(ColorSchemes.thermal, c), range(0.05, 0.73, 4)))
    orange = colorant"#e36f47ff"
    lightorange = colorant"#fbbb0040"
    lightyellow = colorant"#e4df4740"
    yellow = get(ColorSchemes.thermal, 0.83)
    magenta = colorant"#720f34ff"
    purple = colorant"#7f007fff"
    blue = colorant"#385a9cf9"
end
begin
    function axisarrows!(ax::Axis = current_axis(); kwargs...)
        points =
            @lift [$(ax.xaxis.attributes.endpoints)[2], $(ax.yaxis.attributes.endpoints)[2]]
        directions = [Vec2f(1, 0), Vec2f(0, 1)]
        arrows!(ax.parent.scene, points, directions; kwargs...)
    end
    function my_classify_default!(result)
        my_classify_solutions!(result, HB.is_physical, "physical")
        my_classify_solutions!(result, HB.is_stable, "stable")
        HB.order_branches!(result, ["physical", "stable"])
    end
    function my_classify_solutions!(res::Result, f::Function, name::String)
        values = my_classify_solutions(res, f)
        res.classes[name] = values
    end
    function my_classify_solutions(res::Result, f::Function)
        values = similar(res.solutions, BitVector)
        for (idx, soln) in enumerate(res.solutions)
            values[idx] = [
                f(my_get_single_solution(res, index = idx, branch = b), res) for
                b = 1:length(soln)
            ]
        end
        values
    end
    function my_get_single_solution(res; index, branch)
        sol = get_single_solution(res, index = index, branch = branch)
        merge(
            sol,
            Dict(ua => A[CartesianIndex(index)][1], va => A[CartesianIndex(index)][2]),
        )
    end
end

############################################################################################
#                           Computing slow-flow equations
############################################################################################
@variables t xa(t) xs(t);
@variables ω ωa ωs γ δ J λ α;

equations = [
    d(d(xs, t), t) +
    (ωs^2 - λ * cos(2 * ω * t)) * xs +
    γ * d(xs, t) +
    (α / 2) * (
        (2 * δ^2 + J^2) * xs^3 + 3 * J^2 * xa^2 * xs + J * δ * xa^3 - 3 * J * δ * xa * xs^2
    ),
    d(d(xa, t), t) +
    (ωa^2 - λ * cos(2 * ω * t)) * xa +
    γ * d(xa, t) +
    (α / 2) * (
        (2 * δ^2 + J^2) * xa^3 + 3 * J^2 * xs^2 * xa - J * δ * xs^3 + 3 * J * δ * xs * xa^2
    ),
]

system = DifferentialEquation(equations, [xs, xa])
add_harmonic!(system, xs, ω) # xs will rotate at ω
add_harmonic!(system, xa, ω) # xa will rotate at ω
harmonic_normal = get_harmonic_equations(system);

############################################################################################
#                              Compute steady states (2d sweep)
############################################################################################
res = 2
δn(δ, J) = δ / √(δ^2 + J^2);
Jn(δ, J) = J / √(δ^2 + J^2);
δb = 0.003;
Jb = 0.005;
fixed_ωλ =
    Dict(
        ωa => √(1.0^2 + √(δb^2 + Jb^2)),
        ωs => √(1.0^2 - √(δb^2 + Jb^2)),
        γ => 0.007,
        α => 1.0,
        δ => δn(δb, Jb),
        J => Jn(δb, Jb),
    ) |> ParameterList
varied_ωλ = (ω => range(0.987, 1.013, res), λ => range(1e-6, 0.04, res)) |> ParameterRange

result_ωλ_normal = get_steady_states(
    harmonic_normal,
    varied_ωλ,
    fixed_ωλ;
    threading = true,
    random_warmup = false,
    show_progress = true,
);
# HB.JLD2.save(datadir("result_ωλ_2_detuned_parametrons.jld2"), Dict(:result_ωλ => result_ωλ_normal))

############################################################################################
#                                 stationary modes
############################################################################################
@variables T u2(T) v2(T) ua va

equations_xa = [
    d(d(xa, t), t) +
    (ωa^2 - λ * cos(2 * ω * t)) * xa +
    γ * d(xa, t) +
    (α / 2) * ((2 * δ^2 + J^2) * xa^3),
]
equations_xs = [
    d(d(xs, t), t) +
    (ωs^2 - λ * cos(2 * ω * t)) * xs +
    γ * d(xs, t) +
    (α / 2) * ((2 * δ^2 + J^2) * xs^3),
]

system_xa = DifferentialEquation(equations_xa, [xa])
system_xs = DifferentialEquation(equations_xs, [xs])
add_harmonic!(system_xa, xa, ω)
add_harmonic!(system_xs, xs, ω)
harmonic_antisym = get_harmonic_equations(system_xa);
harmonic_sym = get_harmonic_equations(system_xs);

result_ωλ_antisym = get_steady_states(
    harmonic_antisym,
    varied_ωλ,
    fixed_ωλ;
    threading = true,
    random_warmup = false,
);

classify_solutions!(result_ωλ_antisym, "sqrt(u1^2 + v1^2) > 1e-3", "not_zero")
branch_mat = HB._get_mask(result_ωλ_antisym, ["stable", "not_zero"], []) .|> findfirst
A = map(CartesianIndices(result_ωλ_antisym.solutions)) do idx
    branch = branch_mat[idx]
    if isnothing(branch)
        sol = zeros(2)
    else
        sol = real(result_ωλ_antisym.solutions[idx][branch])
    end
    sol
end;
# HB.heatmap(map(v -> v[1]^2+v[2]^2, A)')
############################################################################################
#                                     dressing
############################################################################################

begin
    harmonic_tmp = deepcopy(harmonic_sym)
    harmonic_tmp.equations = substitute(
        HB.rearrange_standard(harmonic_normal).equations[1:2],
        Dict(u2 => ua, v2 => va),
    )
    harmonic_tmp.parameters = push!(harmonic_tmp.parameters, ua, va)
    prob = HarmonicBalance.Problem(harmonic_tmp)
end
begin
    all_keys = cat(collect(keys(varied_ωλ)), collect(keys(fixed_ωλ)), dims = 1)
    permutation =
        filter(
            !isempty,
            [findall(x -> isequal(x, par), all_keys) for par in prob.parameters],
        ) .|> first
    param_ranges = collect(values(varied_ωλ))
    input_array = collect(Iterators.product(param_ranges..., values(fixed_ωλ)...))
    input_array = getindex.(input_array, [permutation])
    input_array = HB.tuple_to_vector.(input_array)
    input_array =
        map(idx -> push!(input_array[idx], A[idx]...), CartesianIndices(input_array))
end

result_full = @showprogress map(input_array) do input
    HB.HomotopyContinuation.solve(
        prob.system;
        start_system = :total_degree,
        target_parameters = input,
        threading = true,
        show_progress = false,
    )
end
begin
    rounded_solutions = HB.HomotopyContinuation.solutions.(result_full)
    solutions = HB.pad_solutions(rounded_solutions)

    J_variables = cat(prob.variables, collect(keys(varied_ωλ)), [ua, va], dims = 1)
    compiled_J = HB.compile_matrix(prob.jacobian, J_variables, fixed_ωλ)
    result = HB.Result(solutions, varied_ωλ, fixed_ωλ, prob, Dict(), compiled_J)

    HB.sort_solutions!(result, sorting = "nearest", show_progress = false)
    my_classify_default!(result)
end
# HB.JLD2.save(datadir("result_ωλ_2_detuned_parametrons_dressed_sym.jld2"), Dict(:result_ωλ => result))


############################################################################################
#                                   Plot bifurcations
############################################################################################
res = 200
δn(δ, J) = δ / √(δ^2 + J^2);
Jn(δ, J) = J / √(δ^2 + J^2);
δb = 0.003;
Jb = 0.005;
fixed_ωλ =
    Dict(
        ωa => √(1.0^2 + √(δb^2 + Jb^2)),
        ωs => √(1.0^2 - √(δb^2 + Jb^2)),
        γ => 0.007,
        α => 1.0,
        δ => δn(δb, Jb),
        J => Jn(δb, Jb),
    ) |> ParameterList
varied_ωλ = (ω => range(0.987, 1.013, res), λ => range(1e-6, 0.04, res)) |> ParameterRange

result_ωλ_normal = load(datadir("result_ωλ_2_detuned_parametrons.jld2"))["result_ωλ"]
X, Y = values(result_ωλ_normal.swept_parameters)
Z_All = sum.(HB._get_mask(result_ωλ_normal, ["stable"], []));

result = load(datadir("result_ωλ_2_detuned_parametrons_dressed_sym.jld2"))["result_ωλ"]
Z_sym_dressed = sum.(HB._get_mask(result, ["stable"], []));

begin
    size_in_cm = (8.64468, 7.3)
    dpi = 100
    size_in_pixels = size_in_cm .* dpi
    fontsize = 30
    default = Dict{Symbol,Any}([:spinewidth => 2, :ylabelrotation => 0])

    J = 0.15
    ω₀ = 1.0
    δ_max = 0.3
    δ_val = 0.2
    J1 = 0.02
    J2 = δ_val
    J3 = 0.5
    # δ1 = 0.01; δ2 = J2; δ3 = 0.08;
    δ_range = range(-δ_max, δ_max, 100)
    E1(δ, J) = ω₀^2 + √(δ^2 + J^2)
    E2(δ, J) = ω₀^2 - √(δ^2 + J^2)

    x = y = range(1e-3, 0.55, 100)
    z = @. rad2deg(acos(√((1 + x / √(y'^2 + x^2)) / 2)))
    # z = @.  x / √(y'^2 + x^2)
    # z = adjoint(z)
    replace!(z, NaN => 0)
    zmin, zmax = minimum(z), maximum(z)
    cmap = :RdBu

    # limits = (2.63, 2.663, Ud_min, Ud_max)
    xticks = range(2.63, 2.665, 8)
    yticks = range(2, 5, 7)
    ylabel = L"\lambda"
    xlabel = L"\omega"
    c = :viridis
    cticks = 0:1:3^2
    crange = (0, 3^2)

    fig = Figure(size = size_in_pixels, fontsize = fontsize)

    ax1 = Axis(
        fig[1, 1][1, 1];
        aspect = 1,
        xlabel = xlabel,
        ylabel = ylabel,
        xticks = [0.99, 1.0, 1.01],
        default...,
    )
    ax2 = Axis(
        fig[1, 1][1, 2];
        aspect = 1,
        xlabel = xlabel,
        ylabel = ylabel,
        xticks = [0.99, 1.0, 1.01],
        ylabelvisible = true,
        yticklabelsvisible = true,
        default...,
    )
    ax3 = Axis(
        fig[2, 1][1, 1];
        # limits = ((-δ_max-0.035, δ_max+0.035), (nothing, E1(δ_max, J)+0.1)),
        xlabel = L"\delta",
        ylabel = L"\nu_k^2",
        aspect = 1,
        default...,
        # xticks =  [-0.25,0,0.25], yticks = -0.6:0.2:1.4
    )
    ax4 = Axis(
        fig[2, 1][1, 2];
        ylabel = L"J",
        xlabel = L"\delta",
        aspect = 1,
        default...,
        ylabelpadding = 10,# yscale = sqrt, xscale = sqrt,
        # xminorticksvisible = true, xminorgridvisible = true,
        xticks = [0.1, 0.3, 0.5],
        yticks = [0.1, 0.3, 0.5],
    )
    hidedecorations!(ax3, label = false, ticklabels = false, ticks = false, grid = true)
    # hidespines!(ax2, :t, :r)
    # axisarrows!(arrowsize=fontsize)

    hmap = CairoMakie.heatmap!(ax1, X, Y, Z_All, colormap = c, colorrange = crange)
    hmap = CairoMakie.heatmap!(ax2, X, Y, Z_sym_dressed, colormap = c, colorrange = crange)
    Colorbar(
        fig[1, 1][1, 3],
        hmap;
        ticks = cticks,
        height = Relative(1),
        tellheight = false,
        width = 15,
    )

    lines!(
        ax3,
        δ_range,
        E1.(δ_range, J1),
        linewidth = 4,
        color = lightgray,
        linestyle = :dash,
    )
    lines!(
        ax3,
        δ_range,
        E2.(δ_range, J1),
        linewidth = 4,
        color = lightgray,
        linestyle = :dash,
    )
    lines!(ax3, δ_range, E1.(δ_range, J2), linewidth = 6, color = purple)
    lines!(ax3, δ_range, E2.(δ_range, J2), linewidth = 6, color = purple)
    lines!(ax3, δ_range, E1.(δ_range, J3), linewidth = 6, color = solar_sweep[1])
    lines!(ax3, δ_range, E2.(δ_range, J3), linewidth = 6, color = solar_sweep[1])

    arrows!(ax3, [0], [ω₀ + J - 0.015], [0], [-(2J - 0.025)], arrowsize = 20, linewidth = 3)
    arrows!(ax3, [0], [ω₀ - J + 0.015], [0], [(2J - 0.025)], arrowsize = 20, linewidth = 3)
    text!(ax3, 0.07, 1.0; text = L"2J", fontsize = fontsize, align = (:center, :center))

    hmap = heatmap!(ax4, x, y, z; colormap = cmap, colorrange = (0, 45))
    Colorbar(
        fig[2, 1][1, 3],
        hmap;
        label = L"\theta",
        width = 15,
        ticks = 0:15:45,
        height = Relative(1),
        labelrotation = 0,
        labelpadding = 0,
    )
    # hlines!(ax4, [J], color = :gray, linestyle = :dash, linewidth = 4)
    scatter!(ax4, δ_val, J1, marker = :xcross, markersize = fontsize, color = lightgray)
    scatter!(ax4, δ_val, J2, marker = :xcross, markersize = fontsize, color = purple)
    scatter!(
        ax4,
        δ_val,
        J3,
        marker = :xcross,
        markersize = fontsize,
        color = solar_sweep[1],
    )


    padding = (12, 5, 5, 8)
    for (label, panel) in zip(["(a)", "(b)"], [(1, 1), (1, 2)])
        Label(
            fig[1, 1][panel...],
            label;
            tellheight = false,
            tellwidth = false,
            color = :white,
            halign = :left,
            valign = :top,
            padding = padding,
        )
    end
    Label(
        fig[2, 1][1, 1],
        "(c)";
        tellheight = false,
        tellwidth = false,
        color = :black,
        halign = :left,
        valign = :top,
        padding = padding,
    )
    Label(
        fig[2, 1][1, 2],
        "(d)";
        tellheight = false,
        tellwidth = false,
        color = :white,
        halign = :left,
        valign = :top,
        padding = padding,
    )
    # resize_to_layout!(fig)
    # colsize!(fig.layout, 1, Aspect(1, 1.0))

    fig
end
save("figures/Fig 4/Fig4.pdf", fig)
# save("figures/Fig4.svg", fig)


# begin # 3d plot


#     fig = Figure(size = (1200, 800), fontsize = 22)
#     ax = Axis3(fig[1, 1], perspectiveness = 0.5, elevation = π / 7, azimuth = -pi/4,
#         zgridcolor = :grey, ygridcolor = :grey, xgridcolor = :grey)
#     sm = surface!(ax, x, y, z; colormap = cmap, colorrange = (zmin, zmax),
#         transparency = true)
#     xm, ym, zm = minimum(ax.finallimits[])
#     wireframe!(ax, x, y, z; overdraw = true, transparency = true,
#         color = (:black, 0.1))
#     Colorbar(fig[1, 2], sm, height = Relative(0.5))
#     colsize!(fig.layout, 1, Aspect(1, 1.0))
#     fig
# end

# begin
#     x = y = LinRange(-2, 2, 100)
#     # z = @. rad2deg(acos(√((1 + x / √(y'^2 + x^2)) / 2)) )
#     z = @.  x / √(y'^2 + x^2)
#     z = adjoint(z)
#     replace!(z, NaN => 0)
#     zmin, zmax = minimum(z), maximum(z)
#     cmap = :Spectral_11

#     fig = Figure(size = (600, 400))
#     ax = Axis(fig[1, 1]; xlabel = L"J", ylabel = L"\delta")
#     hmap = heatmap!(x,y,z; colormap = cmap)
#     Colorbar(fig[1, 2], hmap; label = L"\theta", width = 15, ticksize = 5, tickalign = 1)
#     colsize!(fig.layout, 1, Aspect(1, 1.0))
#     colgap!(fig.layout, 7)
#     fig
# end


==> figures/extra/inhomo_two_parametrons/Fig4_new.jl <==
############################################################################################
#                                    Prerequisites
############################################################################################

using DrWatson
@quickactivate "TwoCoupledParametrons"

using HarmonicBalance, Symbolics, LinearAlgebra;
HB = HarmonicBalance;
using HarmonicBalance.ProgressMeter

using CairoMakie
using MathTeXEngine: get_font
font = (;
    regular = get_font(:regular),
    bold = get_font(:bold),
    italic = get_font(:italic),
    bold_italic = get_font(:bolditalic),
)
set_theme!(fonts = font)
begin
    using Colors, ColorSchemes
    gray = colorant"#7f7f7fff"
    lightgray = colorant"lightgray"
    gray = colorant"darkgray" # darkgray is ligher than gray
    darkgray = colorant"gray" # gray is darker than darkgray
    solar_sweep = reverse(map(c -> get(ColorSchemes.thermal, c), range(0.05, 0.73, 4)))
    orange = colorant"#e36f47ff"
    lightorange = colorant"#fbbb0040"
    lightyellow = colorant"#e4df4740"
    yellow = get(ColorSchemes.thermal, 0.83)
    magenta = colorant"#720f34ff"
    purple = colorant"#7f007fff"
    blue = colorant"#385a9cf9"
end
# begin
#     function axisarrows!(ax::Axis = current_axis(); kwargs...)
#         points =
#             @lift [$(ax.xaxis.attributes.endpoints)[2], $(ax.yaxis.attributes.endpoints)[2]]
#         directions = [Vec2f(1, 0), Vec2f(0, 1)]
#         arrows!(ax.parent.scene, points, directions; kwargs...)
#     end
#     function my_classify_default!(result)
#         my_classify_solutions!(result, HB.is_physical, "physical")
#         my_classify_solutions!(result, HB.is_stable, "stable")
#         HB.order_branches!(result, ["physical", "stable"])
#     end
#     function my_classify_solutions!(res::Result, f::Function, name::String)
#         values = my_classify_solutions(res, f)
#         res.classes[name] = values
#     end
#     function my_classify_solutions(res::Result, f::Function)
#         values = similar(res.solutions, BitVector)
#         for (idx, soln) in enumerate(res.solutions)
#             values[idx] = [
#                 f(my_get_single_solution(res, index = idx, branch = b), res) for
#                 b = 1:length(soln)
#             ]
#         end
#         values
#     end
#     function my_get_single_solution(res; index, branch)
#         sol = get_single_solution(res, index = index, branch = branch)
#         merge(
#             sol,
#             Dict(ua => A[CartesianIndex(index)][1], va => A[CartesianIndex(index)][2]),
#         )
#     end
# end

# ############################################################################################
#                           Computing slow-flow equations
############################################################################################
@variables t xa(t) xs(t);
@variables ω ωa ωs γ δ J λ α;

equations = [
    d(d(xs, t), t) +
    (ωs^2 - λ * cos(2 * ω * t)) * xs +
    γ * d(xs, t) +
    (α / 2) * (
        (2 * δ^2 + J^2) * xs^3 + 3 * J^2 * xa^2 * xs + J * δ * xa^3 - 3 * J * δ * xa * xs^2
    ),
    d(d(xa, t), t) +
    (ωa^2 - λ * cos(2 * ω * t)) * xa +
    γ * d(xa, t) +
    (α / 2) * (
        (2 * δ^2 + J^2) * xa^3 + 3 * J^2 * xs^2 * xa - J * δ * xs^3 + 3 * J * δ * xs * xa^2
    ),
]

system = DifferentialEquation(equations, [xs, xa])
add_harmonic!(system, xs, ω) # xs will rotate at ω
add_harmonic!(system, xa, ω) # xa will rotate at ω
harmonic_normal = get_harmonic_equations(system);

############################################################################################
#                              Compute steady states (2d sweep)
############################################################################################
res = 200
δn(δ, J) = δ / √(δ^2 + J^2);
Jn(δ, J) = J / √(δ^2 + J^2);
δb = 0.003;
Jb = 0.005;
fixed_ωλ =
    Dict(
        ωa => √(1.0^2 + √(δb^2 + Jb^2)),
        ωs => √(1.0^2 - √(δb^2 + Jb^2)),
        γ => 0.007,
        α => 1.0,
        δ => δn(δb, Jb),
        J => Jn(δb, Jb),
    )
varied_ωλ = (ω => range(0.987, 1.013, res), λ => range(1e-6, 0.04, res))

method = WarmUp(;start_parameters = fill(0.001+0.01*im, 8))
result_ωλ_normal = get_steady_states(
    harmonic_normal,
    method,
    varied_ωλ,
    fixed_ωλ;
    show_progress = true,
);

X, Y = values(result_ωλ_normal.swept_parameters)
Z_All = sum.(HB._get_mask(result_ωλ_normal, ["stable"], []));

plot_phase_diagram(result_ωλ_normal, class="stable")

δb = 0.003;
Jb = 0.001;
fixed_ωλ =
    Dict(
        ωa => √(1.0^2 + √(δb^2 + Jb^2)),
        ωs => √(1.0^2 - √(δb^2 + Jb^2)),
        γ => 0.007,
        α => 1.0,
        δ => δn(δb, Jb),
        J => Jn(δb, Jb),
    )
varied_ωλ = (ω => range(0.987, 1.013, res), λ => range(1e-6, 0.04, res))

method = WarmUp(;start_parameters = fill(0.001+0.01*im, 8))
result_ωλ_normal = get_steady_states(
    harmonic_normal,
    method,
    varied_ωλ,
    fixed_ωλ;
    show_progress = true,
);

X, Y = values(result_ωλ_normal.swept_parameters)
Z_All_small_J = sum.(HB._get_mask(result_ωλ_normal, ["stable"], []));

plot_phase_diagram(result_ωλ_normal, class="stable")
############################################################################################
#                                   Plot bifurcations
############################################################################################


begin
    size_in_cm = (8.64468, 7.3)
    dpi = 100
    size_in_pixels = size_in_cm .* dpi
    fontsize = 30
    default = Dict{Symbol,Any}([:spinewidth => 2, :ylabelrotation => 0])

    J = 0.15
    ω₀ = 1.0
    δ_max = 0.3
    δ_val = 0.2
    J1 = 0.02
    J2 = δ_val
    J3 = 0.5
    # δ1 = 0.01; δ2 = J2; δ3 = 0.08;
    δ_range = range(-δ_max, δ_max, 100)
    E1(δ, J) = ω₀^2 + √(δ^2 + J^2)
    E2(δ, J) = ω₀^2 - √(δ^2 + J^2)

    x = y = range(1e-3, 0.55, 100)
    z = @. rad2deg(acos(√((1 + x / √(y'^2 + x^2)) / 2)))
    # z = @.  x / √(y'^2 + x^2)
    # z = adjoint(z)
    replace!(z, NaN => 0)
    zmin, zmax = minimum(z), maximum(z)
    cmap = :RdBu

    # limits = (2.63, 2.663, Ud_min, Ud_max)
    xticks = range(2.63, 2.665, 8)
    yticks = range(2, 5, 7)
    ylabel = L"\lambda"
    xlabel = L"\omega"
    c = :viridis
    cticks = 0:1:3^2
    crange = (0, 3^2)

    fig = Figure(size = size_in_pixels, fontsize = fontsize)

    ax1 = Axis(
        fig[1, 1][1, 1];
        aspect = 1,
        xlabel = xlabel,
        ylabel = ylabel,
        xticks = [0.99, 1.0, 1.01],
        default...,
    )
    ax2 = Axis(
        fig[1, 1][1, 2];
        aspect = 1,
        xlabel = xlabel,
        ylabel = ylabel,
        xticks = [0.99, 1.0, 1.01],
        ylabelvisible = true,
        yticklabelsvisible = true,
        default...,
    )
    ax3 = Axis(
        fig[2, 1][1, 1];
        # limits = ((-δ_max-0.035, δ_max+0.035), (nothing, E1(δ_max, J)+0.1)),
        xlabel = L"\delta",
        ylabel = L"\nu_k^2",
        aspect = 1,
        default...,
        # xticks =  [-0.25,0,0.25], yticks = -0.6:0.2:1.4
    )
    ax4 = Axis(
        fig[2, 1][1, 2];
        ylabel = L"J",
        xlabel = L"\delta",
        aspect = 1,
        default...,
        ylabelpadding = 10,# yscale = sqrt, xscale = sqrt,
        # xminorticksvisible = true, xminorgridvisible = true,
        xticks = [0.1, 0.3, 0.5],
        yticks = [0.1, 0.3, 0.5],
    )
    hidedecorations!(ax3, label = false, ticklabels = false, ticks = false, grid = true)
    # hidespines!(ax2, :t, :r)
    # axisarrows!(arrowsize=fontsize)

    hmap = CairoMakie.heatmap!(ax1, X, Y, Z_All, colormap = c, colorrange = crange, rasterize=true)
    hmap = CairoMakie.heatmap!(ax2, X, Y, Z_All_small_J, colormap = c, colorrange = crange, rasterize=true)
    Colorbar(
        fig[1, 1][1, 3],
        hmap;
        ticks = cticks,
        height = Relative(1),
        tellheight = false,
        width = 15,
    )

    lines!(
        ax3,
        δ_range,
        E1.(δ_range, J1),
        linewidth = 4,
        color = lightgray,
        linestyle = :dash,
    )
    lines!(
        ax3,
        δ_range,
        E2.(δ_range, J1),
        linewidth = 4,
        color = lightgray,
        linestyle = :dash,
    )
    lines!(ax3, δ_range, E1.(δ_range, J2), linewidth = 6, color = purple)
    lines!(ax3, δ_range, E2.(δ_range, J2), linewidth = 6, color = purple)
    lines!(ax3, δ_range, E1.(δ_range, J3), linewidth = 6, color = solar_sweep[1])
    lines!(ax3, δ_range, E2.(δ_range, J3), linewidth = 6, color = solar_sweep[1])

    arrows!(ax3, [0], [ω₀ + J - 0.015], [0], [-(2J - 0.025)], arrowsize = 20, linewidth = 3)
    arrows!(ax3, [0], [ω₀ - J + 0.015], [0], [(2J - 0.025)], arrowsize = 20, linewidth = 3)
    text!(ax3, 0.07, 1.0; text = L"2J", fontsize = fontsize, align = (:center, :center))

    hmap = heatmap!(ax4, x, y, z; colormap = cmap, colorrange = (0, 45), rasterize=true)
    Colorbar(
        fig[2, 1][1, 3],
        hmap;
        label = L"\theta",
        width = 15,
        ticks = 0:15:45,
        height = Relative(1),
        labelrotation = 0,
        labelpadding = 0,
    )
    # hlines!(ax4, [J], color = :gray, linestyle = :dash, linewidth = 4)
    scatter!(ax4, δ_val, J1, marker = :xcross, markersize = fontsize, color = lightgray)
    scatter!(ax4, δ_val, J2, marker = :xcross, markersize = fontsize, color = purple)
    scatter!(
        ax4,
        δ_val,
        J3,
        marker = :xcross,
        markersize = fontsize,
        color = solar_sweep[1],
    )


    padding = (12, 5, 5, 8)
    for (label, panel) in zip(["(a)", "(b)"], [(1, 1), (1, 2)])
        Label(
            fig[1, 1][panel...],
            label;
            tellheight = false,
            tellwidth = false,
            color = :white,
            halign = :left,
            valign = :top,
            padding = padding,
        )
    end
    Label(
        fig[2, 1][1, 1],
        "(c)";
        tellheight = false,
        tellwidth = false,
        color = :black,
        halign = :left,
        valign = :top,
        padding = padding,
    )
    Label(
        fig[2, 1][1, 2],
        "(d)";
        tellheight = false,
        tellwidth = false,
        color = :white,
        halign = :left,
        valign = :top,
        padding = padding,
    )
    # resize_to_layout!(fig)
    # colsize!(fig.layout, 1, Aspect(1, 1.0))

    fig
end
save("figures/suppmat/inhomo_two_parametrons/Fig4.pdf", fig)
save("figures/suppmat/inhomo_two_parametrons/Fig4.svg", fig)


# begin # 3d plot


#     fig = Figure(size = (1200, 800), fontsize = 22)
#     ax = Axis3(fig[1, 1], perspectiveness = 0.5, elevation = π / 7, azimuth = -pi/4,
#         zgridcolor = :grey, ygridcolor = :grey, xgridcolor = :grey)
#     sm = surface!(ax, x, y, z; colormap = cmap, colorrange = (zmin, zmax),
#         transparency = true)
#     xm, ym, zm = minimum(ax.finallimits[])
#     wireframe!(ax, x, y, z; overdraw = true, transparency = true,
#         color = (:black, 0.1))
#     Colorbar(fig[1, 2], sm, height = Relative(0.5))
#     colsize!(fig.layout, 1, Aspect(1, 1.0))
#     fig
# end

# begin
#     x = y = LinRange(-2, 2, 100)
#     # z = @. rad2deg(acos(√((1 + x / √(y'^2 + x^2)) / 2)) )
#     z = @.  x / √(y'^2 + x^2)
#     z = adjoint(z)
#     replace!(z, NaN => 0)
#     zmin, zmax = minimum(z), maximum(z)
#     cmap = :Spectral_11

#     fig = Figure(size = (600, 400))
#     ax = Axis(fig[1, 1]; xlabel = L"J", ylabel = L"\delta")
#     hmap = heatmap!(x,y,z; colormap = cmap)
#     Colorbar(fig[1, 2], hmap; label = L"\theta", width = 15, ticksize = 5, tickalign = 1)
#     colsize!(fig.layout, 1, Aspect(1, 1.0))
#     colgap!(fig.layout, 7)
#     fig
# end


==> figures/extra/mirage_dressing_homogeneous_parametrons_four.jl <==
######################################################################################
#                                    Prerequisites                                   #
######################################################################################
using DrWatson;
@quickactivate "TwoCoupledParametrons";
using HarmonicBalance;
HB = HarmonicBalance;
using HarmonicBalance.Symbolics, HarmonicBalance.ProgressMeter

using CairoMakie
using MathTeXEngine: get_font
font = (;
    regular = get_font(:regular),
    bold = get_font(:bold),
    italic = get_font(:italic),
    bold_italic = get_font(:bolditalic),
)
set_theme!(fonts = font)
c = :viridis;
cticks = 0:9;
crange = (0, 9);

function my_classify_default!(result)
    my_classify_solutions!(result, HB.is_physical, "physical")
    my_classify_solutions!(result, HB.is_stable, "stable")
    HB.order_branches!(result, ["physical", "stable"]) # shuffle the branches to have relevant
end
function my_classify_solutions!(res::Result, f::Function, name::String)
    values = my_classify_solutions(res, f)
    res.classes[name] = values
end
function my_classify_solutions(res::Result, f::Function)
    values = similar(res.solutions, BitVector)
    for (idx, soln) in enumerate(res.solutions)
        values[idx] = [
            f(my_get_single_solution(res, index = idx, branch = b), res) for
            b = 1:length(soln)
        ]
    end
    values
end
function my_get_single_solution(res; index, branch)
    sol = get_single_solution(res, index = index, branch = branch)
    merge(sol, Dict(ua => A[CartesianIndex(index)][1], va => A[CartesianIndex(index)][2]))
end

######################################################################################
#                                      systems                                       #
######################################################################################
@variables t xs(t) xa(t);
@variables ω0 ω λ α J γ;
equations = [
    d(d(xs, t), t) +
    (ω0^2 - 3J - λ * cos(2 * ω * t)) * xs +
    γ * d(xs, t) +
    α * (xs^3 + 5 * xa^2 * xs // 3),
    d(d(xa, t), t) +
    (ω0^2 + J - λ * cos(2 * ω * t)) * xa +
    γ * d(xa, t) +
    α * (13 * xa^3 // 9 + 3 * xa * xs^2),
]

system = DifferentialEquation(equations, [xs, xa])
add_harmonic!(system, xs, ω)
add_harmonic!(system, xa, ω)
harmonic_normal = get_harmonic_equations(system);

res = 100
fixed_ωλ = Dict(ω0 => 1.0, α => 1.0, J => 0.005, γ => 0.005) |> ParameterList
varied_ωλ = (ω => range(0.98, 1.05, res), λ => range(1e-6, 0.05, res)) |> ParameterRange

result_ωλ_normal = get_steady_states(
    harmonic_normal,
    varied_ωλ,
    fixed_ωλ,
    threading = true,
    show_progress = true,
);
X, Y = values(result_ωλ_normal.swept_parameters)
Z_All = sum.(HB._get_mask(result_ωλ_normal, ["stable"], []));
hmap = CairoMakie.heatmap(X, Y, Z_All, colormap = c, colorrange = crange)
# save("figures/suppmat/figA2.pdf", hmap)

@variables t xa(t);
@variables ω0 ω λ α J;
equations_xa =
    [d(d(xa, t), t) + (ω0^2 + J - λ * cos(2 * ω * t)) * xa + γ * d(xa, t) + 3 * α * xa^3]
equations_xs =
    [d(d(xs, t), t) + (ω0^2 - 2J - λ * cos(2 * ω * t)) * xs + γ * d(xs, t) + α * xs^3]

system_xa = DifferentialEquation(equations_xa, [xa])
system_xs = DifferentialEquation(equations_xs, [xs])
add_harmonic!(system_xa, xa, ω)
add_harmonic!(system_xs, xs, ω)
harmonic_antisym = get_harmonic_equations(system_xa);
harmonic_sym = get_harmonic_equations(system_xs);

result_ωλ_antisym =
    get_steady_states(harmonic_antisym, varied_ωλ, fixed_ωλ; threading = true);
result_ωλ_sym = get_steady_states(harmonic_sym, varied_ωλ, fixed_ωλ; threading = true);


######################################################################################
#                               dressing matrix                                      #
######################################################################################
result_fixed = result_ωλ_antisym;
harmonic_fixed = harmonic_antisym;
result_to_dress = result_ωλ_sym;
harmonic_to_dress = harmonic_sym;

classify_solutions!(result_fixed, "sqrt(u1^2 + v1^2) > 1e-3", "not_zero")
branch_mat = HB._get_mask(result_fixed, ["stable", "not_zero"], []) .|> findfirst
A = map(CartesianIndices(result_fixed.solutions)) do idx
    branch = branch_mat[idx]
    if isnothing(branch)
        sol = zeros(2)
    else
        sol = real(result_fixed.solutions[idx][branch])
    end
    sol
end;
HB.heatmap(map(v -> v[1]^2 + v[2]^2, A)')

######################################################################################
#                                     dressing                                       #
######################################################################################
@variables T u2(T) v2(T) ua va us vs
u = ua;
v = va;

begin # define problem dressed
    harmonic_tmp = deepcopy(harmonic_to_dress)
    harmonic_tmp.equations = substitute(
        HB.rearrange_standard(harmonic_normal).equations[1:2],
        Dict(u2 => u, v2 => v),
    )
    harmonic_tmp.parameters = push!(harmonic_tmp.parameters, u, v)
    prob = HarmonicBalance.Problem(harmonic_tmp)
end

begin # compute input array for the homotopy
    all_keys = cat(collect(keys(varied_ωλ)), collect(keys(fixed_ωλ)), dims = 1)
    permutation =
        filter(
            !isempty,
            [findall(x -> isequal(x, par), all_keys) for par in prob.parameters],
        ) .|> first

    param_ranges = collect(values(varied_ωλ))
    input_array = collect(Iterators.product(param_ranges..., values(fixed_ωλ)...))
    input_array = getindex.(input_array, [permutation])
    input_array = HB.tuple_to_vector.(input_array)
    input_array =
        map(idx -> push!(input_array[idx], A[idx]...), CartesianIndices(input_array))
end

result_full = @showprogress map(input_array) do input
    HB.HomotopyContinuation.solve(
        prob.system;
        start_system = :total_degree,
        target_parameters = input,
        threading = false,
        show_progress = false,
    )
end
rounded_solutions = HB.HomotopyContinuation.solutions.(result_full)
solutions = HB.pad_solutions(rounded_solutions)

J_variables = cat(prob.variables, collect(keys(varied_ωλ)), [u, v], dims = 1)
compiled_J = HB.compile_matrix(prob.jacobian, J_variables, rules = fixed_ωλ)
result = HB.Result(solutions, varied_ωλ, fixed_ωλ, prob, Dict(), compiled_J, nothing);

# HB.sort_solutions!(result, sorting="nearest", show_progress=false);
my_classify_default!(result)
# plot_phase_diagram(result, class="stable", size=2 .*(400,300))
Z_dressed = sum.(HB._get_mask(result, ["stable"], []));
CairoMakie.heatmap(X, Y, Z_dressed, colormap = c, colorrange = crange)


==> figures/extra/mirage_dressing_homogeneous_parametrons_three.jl <==
######################################################################################
#                                    Prerequisites                                   #
######################################################################################
using DrWatson;
@quickactivate "TwoCoupledParametrons";
using HarmonicBalance;
HB = HarmonicBalance;
using HarmonicBalance.Symbolics, HarmonicBalance.ProgressMeter

using CairoMakie
using MathTeXEngine: get_font
font = (;
    regular = get_font(:regular),
    bold = get_font(:bold),
    italic = get_font(:italic),
    bold_italic = get_font(:bolditalic),
)
set_theme!(fonts = font)
c = :viridis;
cticks = 0:9;
crange = (0, 9);

function my_classify_default!(result)
    my_classify_solutions!(result, HB.is_physical, "physical")
    my_classify_solutions!(result, HB.is_stable, "stable")
    HB.order_branches!(result, ["physical", "stable"]) # shuffle the branches to have relevant
end
function my_classify_solutions!(res::Result, f::Function, name::String)
    values = my_classify_solutions(res, f)
    res.classes[name] = values
end
function my_classify_solutions(res::Result, f::Function)
    values = similar(res.solutions, BitVector)
    for (idx, soln) in enumerate(res.solutions)
        values[idx] = [
            f(my_get_single_solution(res, index = idx, branch = b), res) for
            b = 1:length(soln)
        ]
    end
    values
end
function my_get_single_solution(res; index, branch)
    sol = get_single_solution(res, index = index, branch = branch)
    merge(sol, Dict(ua => A[CartesianIndex(index)][1], va => A[CartesianIndex(index)][2]))
end

######################################################################################
#                                      systems                                       #
######################################################################################
@variables t xs(t) xa(t);
@variables ω0 ω λ α J γ;
equations = [
    d(d(xs, t), t) +
    (ω0^2 - 2J - λ * cos(2 * ω * t)) * xs +
    γ * d(xs, t) +
    α * (xs^3 + 6 * xa^2 * xs - 2 * xa^3),
    d(d(xa, t), t) +
    (ω0^2 + J - λ * cos(2 * ω * t)) * xa +
    γ * d(xa, t) +
    3 * α * (xa^3 + xs^2 * xa - xa^2 * xs),
]

system = DifferentialEquation(equations, [xs, xa])
add_harmonic!(system, xs, ω)
add_harmonic!(system, xa, ω)
harmonic_normal = get_harmonic_equations(system);

res = 100
fixed_ωλ = Dict(ω0 => 1.0, α => 1.0, J => 0.005, γ => 0.00001) |> ParameterList
varied_ωλ = (ω => range(0.985, 1.015, res), λ => range(1e-6, 0.04, res)) |> ParameterRange

result_ωλ_normal = get_steady_states(
    harmonic_normal,
    varied_ωλ,
    fixed_ωλ,
    threading = true,
    show_progress = true,
);
X, Y = values(result_ωλ_normal.swept_parameters)
Z_All = sum.(HB._get_mask(result_ωλ_normal, ["stable"], []));
hmap = CairoMakie.heatmap(X, Y, Z_All, colormap = c, colorrange = crange)
# save("figures/suppmat/figA2.pdf", hmap)

@variables t xa(t);
@variables ω0 ω λ α J;
equations_xa =
    [d(d(xa, t), t) + (ω0^2 + J - λ * cos(2 * ω * t)) * xa + γ * d(xa, t) + 3 * α * xa^3]
equations_xs =
    [d(d(xs, t), t) + (ω0^2 - 2J - λ * cos(2 * ω * t)) * xs + γ * d(xs, t) + α * xs^3]

system_xa = DifferentialEquation(equations_xa, [xa])
system_xs = DifferentialEquation(equations_xs, [xs])
add_harmonic!(system_xa, xa, ω)
add_harmonic!(system_xs, xs, ω)
harmonic_antisym = get_harmonic_equations(system_xa);
harmonic_sym = get_harmonic_equations(system_xs);

result_ωλ_antisym =
    get_steady_states(harmonic_antisym, varied_ωλ, fixed_ωλ; threading = true);
result_ωλ_sym = get_steady_states(harmonic_sym, varied_ωλ, fixed_ωλ; threading = true);


######################################################################################
#                               dressing matrix                                      #
######################################################################################
result_fixed = result_ωλ_antisym;
harmonic_fixed = harmonic_antisym;
result_to_dress = result_ωλ_sym;
harmonic_to_dress = harmonic_sym;

classify_solutions!(result_fixed, "sqrt(u1^2 + v1^2) > 1e-3", "not_zero")
branch_mat = HB._get_mask(result_fixed, ["stable", "not_zero"], []) .|> findfirst
A = map(CartesianIndices(result_fixed.solutions)) do idx
    branch = branch_mat[idx]
    if isnothing(branch)
        sol = zeros(2)
    else
        sol = real(result_fixed.solutions[idx][branch])
    end
    sol
end;
HB.heatmap(map(v -> v[1]^2 + v[2]^2, A)')

######################################################################################
#                                     dressing                                       #
######################################################################################
@variables T u2(T) v2(T) ua va us vs
u = ua;
v = va;

begin # define problem dressed
    harmonic_tmp = deepcopy(harmonic_to_dress)
    harmonic_tmp.equations = substitute(
        HB.rearrange_standard(harmonic_normal).equations[1:2],
        Dict(u2 => u, v2 => v),
    )
    harmonic_tmp.parameters = push!(harmonic_tmp.parameters, u, v)
    prob = HarmonicBalance.Problem(harmonic_tmp)
end

begin # compute input array for the homotopy
    all_keys = cat(collect(keys(varied_ωλ)), collect(keys(fixed_ωλ)), dims = 1)
    permutation =
        filter(
            !isempty,
            [findall(x -> isequal(x, par), all_keys) for par in prob.parameters],
        ) .|> first

    param_ranges = collect(values(varied_ωλ))
    input_array = collect(Iterators.product(param_ranges..., values(fixed_ωλ)...))
    input_array = getindex.(input_array, [permutation])
    input_array = HB.tuple_to_vector.(input_array)
    input_array =
        map(idx -> push!(input_array[idx], A[idx]...), CartesianIndices(input_array))
end

result_full = @showprogress map(input_array) do input
    HB.HomotopyContinuation.solve(
        prob.system;
        start_system = :total_degree,
        target_parameters = input,
        threading = false,
        show_progress = false,
    )
end
rounded_solutions = HB.HomotopyContinuation.solutions.(result_full)
solutions = HB.pad_solutions(rounded_solutions)

J_variables = cat(prob.variables, collect(keys(varied_ωλ)), [u, v], dims = 1)
compiled_J = HB.compile_matrix(prob.jacobian, J_variables, rules = fixed_ωλ)
result = HB.Result(solutions, varied_ωλ, fixed_ωλ, prob, Dict(), compiled_J, nothing);

# HB.sort_solutions!(result, sorting="nearest", show_progress=false);
my_classify_default!(result)
# plot_phase_diagram(result, class="stable", size=2 .*(400,300))
Z_dressed = sum.(HB._get_mask(result, ["stable"], []));
CairoMakie.heatmap(X, Y, Z_dressed, colormap = c, colorrange = crange)


==> figures/extra/parametric_resonances.jl <==
############################################################################################
#                                    Prerequisites
############################################################################################

using DrWatson
@quickactivate "TwoCoupledParametrons"

using MathieuFunctions
using CairoMakie
using MathTeXEngine: get_font
font = (;
    regular = get_font(:regular),
    bold = get_font(:bold),
    italic = get_font(:italic),
    bold_italic = get_font(:bolditalic),
)
set_theme!(fonts = font)

using Colors, ColorSchemes
gray = colorant"#7f7f7fff";
lightgray = colorant"lightgray";
gray = colorant"darkgray"; # darkgray is ligher than gray
darkgray = colorant"gray"; # gray is darker than darkgray
solar_sweep = reverse(map(c -> get(ColorSchemes.thermal, c), range(0.05, 0.73, 4)))
orange = get(ColorSchemes.thermal, 0.73)
yellow = get(ColorSchemes.thermal, 0.83)
lightorange = colorant"#fbbb0040"
lightyellow = colorant"#e4df4740"
magenta = colorant"#720f34ff";
blue = colorant"#385a9cf9";


# begin
size_in_cm = (8.64468, 7.2)
dpi = 100
size_in_pixels = size_in_cm .* dpi
fontsize = 30

λ_bif(ω, ω0, γ) = 2 * sqrt((ω^2 - ω0^2)^2 + γ^2 * ω^2)

begin
    fig = Figure()
    # default = Dict{Symbol, Any}([
    #     :spinewidth => 2, :ylabelrotation => 0
    # ])

    ax1 = Axis(fig[1, 1])
    # ax1.xreversed = true

    qs = range(0, 6, 100)


    b1 = getindex.([charB(q, k = 1:5) for q in qs], 1) #.|> sqrt
    a1 = getindex.([charA(q, k = 1:5) for q in qs], 1) #.|> sqrt
    b2 = getindex.([charB(q, k = 1:5) for q in qs], 2) #.|> sqrt
    a2 = getindex.([charA(q, k = 0:4) for q in qs], 3) #.|> sqrt
    b3 = getindex.([charB(q, k = 1:5) for q in qs], 3) #.|> sqrt
    a3 = getindex.([charA(q, k = 0:4) for q in qs], 4) #.|> sqrt
    # b4 = getindex.([charB(q,k=1:5) for q in qs],4)
    # a4 = getindex.([charA(q,k=0:4) for q in qs],5)

    ωrange = sqrt.(qs)
    lines!(b1, qs, color = "black") # b_1
    lines!(a1, qs, color = "black") # a_1
    lines!(b2, qs, color = "black") # b_2
    lines!(a2, qs, color = "black") # a_2
    lines!(b3, qs, color = "black") # b_3
    lines!(a3, qs, color = "black") # a_3
    # lines!(b4, qs, color="black") # b_4
    # lines!(a4, qs, color="black") # a_4

    fig
end
ωrange = sqrt.(qs)


==> figures/extra/random_four.jl <==
using DrWatson
@quickactivate "TwoCoupledParametrons"

using HarmonicBalance, Symbolics, LinearAlgebra;
using Plots
using Plots.Measures: mm
const HB = HarmonicBalance

############################################################################################
#                           Computing slow-flow equations
############################################################################################

@variables t x(t) y(t) z(t) w(t);
@variables ω0 ω γ λ α η J F;

equations = [d(d(x, t),t) + 0.97*ω0^2*(1-λ*cos(2*ω*t))*x + 1.1*α*x^3 - J*y - J*z - J*w,
             d(d(y ,t),t) + 0.98*ω0^2*(1-λ*cos(2*ω*t))*y + 1.05*α*y^3 - J*x - J*z - J*w,
             d(d(z ,t),t) + 0.99*ω0^2*(1-λ*cos(2*ω*t))*z + 0.9*α*z^3 - J*x - J*y - J*w,
             d(d(w ,t),t) + ω0^2*(1-λ*cos(2*ω*t))*w + α*w^3 - J*x - J*y - J*z]

system = DifferentialEquation(equations, [x, y, z, w])

add_harmonic!(system, x, ω) # x will rotate at ω
add_harmonic!(system, y, ω) # y will rotate at ω
add_harmonic!(system, z, ω) # z will rotate at ω
add_harmonic!(system, w, ω) # w will rotate at ω

harmonics = get_harmonic_equations(system);

############################################################################################
#                              Compute steady states (2d sweep)
############################################################################################
res = 60
fixed_ωλ = Dict(ω0 => 1.0, α => 1.0, η => 0.0, J => 0.005)
varied_ωλ = (ω => range(0.985, 1.015, res), λ => range(1e-6, 0.04, res))

result_ωλ = get_steady_states(harmonics, varied_ωλ, fixed_ωλ, threading=true);
plot_phase_diagram(result_ωλ, class="stable")


==> figures/extra/three_parametrons_phase_diagram/Fig5.jl <==
############################################################################################
#                                    Prerequisites
############################################################################################

using DrWatson
@quickactivate "TwoCoupledParametrons"

using HarmonicBalance, Symbolics, LinearAlgebra;
HB = HarmonicBalance;
include(projectdir("figures/classification.jl"));

using CairoMakie
using MathTeXEngine: get_font
font = (;
    regular = get_font(:regular),
    bold = get_font(:bold),
    italic = get_font(:italic),
    bold_italic = get_font(:bolditalic),
)
set_theme!(fonts = font)

using Colors, ColorSchemes
blue = colorant"dodgerblue2";
orange = colorant"orange";

############################################################################################
#                           Computing slow-flow equations
############################################################################################

@variables t x(t) y(t) z(t);
@variables ω0 ω γ λ α η J F;

equations = [
    d(d(x, t), t) + ω0^2 * (1 - λ * cos(2 * ω * t)) * x + γ * d(x, t) + α * x^3 - J * y - J * z,
    d(d(y, t), t) + ω0^2 * (1 - λ * cos(2 * ω * t)) * y + γ * d(y, t) + α * y^3 - J * x - J * z,
    d(d(z, t), t) + ω0^2 * (1 - λ * cos(2 * ω * t)) * z + γ * d(z, t) + α * z^3 - J * x - J * y,
]

system = DifferentialEquation(equations, [x, y, z])

add_harmonic!(system, x, ω) # x will rotate at ω
add_harmonic!(system, y, ω) # y will rotate at ω
add_harmonic!(system, z, ω) # z will rotate at ω

harmonics = get_harmonic_equations(system);
# HB.JLD2.save(datadir("harmonics_struct_3_parametrons.jld2"), Dict("harmonics" => harmonics))
# harmonics = load(datadir("harmonics_struct_3_parametrons.jld2"))["harmonics"]

############################################################################################
#                              Compute steady states (2d sweep)
############################################################################################

res = 2
fixed_ωλ = Dict(ω0 => 1.0, γ => 0.005, α => 1.0, η => 0.0, J => 0.005)
varied_ωλ = (ω => range(0.985, 1.015, res), λ => range(1e-6, 0.04, res))

result_ωλ = get_steady_states(harmonics, varied_ωλ, fixed_ωλ, threading = true);
# HB.JLD2.save(datadir("result_ωλ_3_parametrons.jld2"), Dict(:result_ωλ => result_ωλ))

res = 200
fixed_ωλ = Dict(ω0 => 1.0, γ => 0.005, α => 1.0, η => 0.0, J => 0.005)
varied_ωλ = (ω => range(0.985, 1.015, res), λ => range(1e-6, 0.04, res))
result_ωλ = get_steady_states(harmonics, varied_ωλ, fixed_ωλ, threading = true);

X, Y = values(result_ωλ.swept_parameters)

############################################################################################
#                              Classify steady states (2d sweep)
############################################################################################
sym_basis = get_sym_basis(harmonics, Dict(J => 1))

sym_basis = get_sym_basis(harmonics, Dict(J => 1))

classify_solutions!(result_ωλ, sol -> is_symmetric(sol; sym_basis = sym_basis), "symmetric")
classify_solutions!(
    result_ωλ,
    sol -> is_antisymmetric(sol; sym_basis = sym_basis),
    "antisymmetric",
)
classify_solutions!(result_ωλ, sol -> is_mixed(sol; sym_basis = sym_basis), "mixed");
# classify_solutions!(result_ωλ, is_zero, "zero");

Z_All = sum.(HB._get_mask(result_ωλ, ["stable"], []));
# Z_All_nc = sum.(HB._get_mask(result_ωλ_nc, ["stable"], []));
Z_sym = sum.(HB._get_mask(result_ωλ, ["stable", "symmetric"], []));
Z_antisym = sum.(HB._get_mask(result_ωλ, ["stable", "antisymmetric"], []));
Z_mixed = sum.(HB._get_mask(result_ωλ, ["stable", "mixed"], []));

# HB.plot(result_ωλ, y="u1^2+v1^2", cut= λ => 0.02)
############################################################################################
#                                   Plot bifurcations
############################################################################################

begin
    size_in_cm = (8.64468, 8.1)
    dpi = 100
    size_in_pixels = size_in_cm .* dpi
    fontsize = 30
    default = Dict{Symbol,Any}([:spinewidth => 2, :ylabelrotation => 0])

    # limits = (2.63, 2.663, Ud_min, Ud_max)
    xticks = range(2.63, 2.665, 8)
    yticks = range(2, 5, 7)
    ylabel = L"\lambda"
    xlabel = L"\omega"
    c = :viridis
    cticks = 0:3:3^3
    crange = (0, 3^3)

    fig = Figure(size = size_in_pixels, fontsize = fontsize)
    plot = fig[1, 1]

    ax1 = Axis(
        plot[1, 1][1, 1];
        aspect = 1,
        xlabel = xlabel,
        ylabel = ylabel,
        default...,
        xlabelvisible = false,
        xticklabelsvisible = false,
    )
    ax2 = Axis(plot[1, 2][1, 1]; aspect = 1, xlabel = xlabel, ylabel = ylabel, default...)
    # ax3 = Axis(plot[1, 3][1, 1], aspect=1, xlabel=xlabel, ylabel=ylabel)
    ax3 = Axis(plot[2, 1][1, 1]; aspect = 1, xlabel = xlabel, ylabel = ylabel, default...)
    ax4 = Axis(
        plot[2, 2][1, 1];
        aspect = 1,
        xlabel = xlabel,
        ylabel = ylabel,
        ylabelvisible = false,
        yticklabelsvisible = false,
        default...,
    )
    # ax6 = Axis(plot[2, 3][1, 1], aspect=1, xlabel=xlabel, ylabel=ylabel, ylabelvisible=false, yticklabelsvisible=false)
    hidedecorations!(ax2, ticks = false)
    # hidedecorations!(ax3, ticks=false)


    hmap = CairoMakie.heatmap!(
        ax1,
        X,
        Y,
        Z_All,
        colormap = c,
        colorrange = crange,
        rasterize = true,
    )
    hmap = CairoMakie.heatmap!(
        ax2,
        X,
        Y,
        Z_sym,
        colormap = c,
        colorrange = crange,
        rasterize = true,
    )
    hmap = CairoMakie.heatmap!(
        ax3,
        X,
        Y,
        Z_antisym,
        colormap = c,
        colorrange = crange,
        rasterize = true,
    )
    hmap = CairoMakie.heatmap!(
        ax4,
        X,
        Y,
        Z_mixed,
        colormap = c,
        colorrange = crange,
        rasterize = true,
    )

    Colorbar(fig[1, 2], hmap, ticks = cticks, height = 468, tellheight = false)

    for (label, panel) in
        zip(["(a)", "(b)", "(c)", "(d)"], [(1, 1), (1, 2), (2, 1), (2, 2)])
        Label(
            plot[panel...],
            label;
            tellheight = false,
            tellwidth = false,
            color = :white,
            halign = :left,
            valign = :top,
            padding = (8, 5, 5, 10),
        )
    end
    colsize!(fig.layout, 1, Aspect(1, 1.0))

    fig
end
# save("figures/Fig 5/tmp.pdf", fig)
save("figures/Fig 5/Fig5.pdf", fig)


==> figures/old/streamplot_potential.jl <==
using DrWatson
@quickactivate "TwoCoupledParametrons"

using CairoMakie
using MathTeXEngine: get_font
font = (;
    regular = get_font(:regular),
    bold = get_font(:bold),
    italic = get_font(:italic),
    bold_italic = get_font(:bolditalic),
)
set_theme!(fonts = font)

using Graphs, GraphMakie, NetworkLayout
using Colors, ColorSchemes
gray = colorant"#7f7f7fff";
lightgray = colorant"lightgray";
gray = colorant"darkgray"; # darkgray is ligher than gray
darkgray = colorant"gray"; # gray is darker than darkgray
solar_sweep = reverse(map(c -> get(ColorSchemes.thermal, c), range(0.05, 0.73, 4)))
orange = get(ColorSchemes.thermal, 0.73)
yellow = get(ColorSchemes.thermal, 0.83)
magenta = colorant"#720f34ff";
blue = colorant"#385a9cf9";


############################################################################################
function find_neighbors(A, idx::Tuple)
    neighbors = Vector{eltype(A)}()
    bound = size(A)
    shifts = ((1, 1), (1, 0), (0, 1), (-1, -1), (-1, 0), (0, -1), (-1, 1), (1, -1))
    for shift in shifts
        neighbor_idx = idx .+ shift
        if all(0 .< neighbor_idx .< bound)
            push!(neighbors, getindex(A, neighbor_idx...))
        end
    end
    return neighbors
end

function get_border(A)
    border = similar(A)
    for idx in CartesianIndices(A)
        if A[idx]
            border[idx] = false
        else
            neighbors = find_neighbors(A, Tuple(idx))
            border[idx] = true ∈ neighbors ? true : false
        end
    end
    return border
end

begin
    res = 500
    γ, α, ω₀, ω, λ = 0.01, 1.0, 1.0, 1.2, 0.1
    u_min = -1.0
    u_max = 1.0
    v_min = -0.5
    v_max = 0.5
    u_range = range(u_min, u_max, length = res)
    v_range = range(v_min, v_max, length = res)

    du(u, v) = -γ * u / 2 - (3 * α * (u^2 + v^2) / 8 + (ω₀^2 - ω^2) / 2 + λ / 4) * v / ω
    dv(u, v) = -γ * v / 2 + (3 * α * (u^2 + v^2) / 8 + (ω₀^2 - ω^2) / 2 - λ / 4) * u / ω
    odeSol(u, v) = Point2f(du(u, v), dv(u, v))

    z = [log(sqrt(du(x, y)^2 + dv(x, y)^2)) for x in u_range, y in v_range]
    zmin, zmax = minimum(z), maximum(z)

    fig = Figure(resolution = (600, 600), fontsize = 28)
    ax = Axis(
        fig[1, 1],
        xlabel = "u",
        ylabel = "v",
        xgridcolor = :transparent,
        ygridcolor = :transparent,
        aspect = 1,
        ylabelrotation = 0,
    )
    fs = heatmap!(
        ax,
        u_range,
        v_range,
        z,
        colormap = Reverse(:bilbao),
        colorrange = (zmin, zmax),
    )
    streamplot!(
        ax,
        odeSol,
        u_min .. u_max,
        v_min .. v_max,
        gridsize = (20, 20),
        arrow_size = 10,
        stepsize = 0.01,
        colormap = [:black, :black],
    )
    limits!(u_min, u_max, v_min, v_max)
    fig
end
CairoMakie.save("figures/streamplot.pdf", fig)

begin
    res = 100
    γ, α, ω₀, ω, λ = 0.005, 1.0, 1.0, 1.1, 0.5

    u_min = -1.0
    u_max = 1.0
    v_min = -0.6
    v_max = 0.6
    u_range = range(u_min, u_max, length = res)
    v_range = range(v_min, v_max, length = res)
    x = y = u_range
    du(u, v) = -γ * u / 2 - (3 * α * (u^2 + v^2) / 8 + (ω₀^2 - ω^2) / 2 + λ / 4) * v / ω
    dv(u, v) = -γ * v / 2 + (3 * α * (u^2 + v^2) / 8 + (ω₀^2 - ω^2) / 2 - λ / 4) * u / ω
    odeSol(u, v) = Point2f(du(u, v), dv(u, v))

    lift = 0.07
    z = [sqrt(sqrt(du(x, y)^2 + dv(x, y)^2)) + lift for x in u_range, y in v_range]
    zmin, zmax = minimum(z), maximum(z)


    cutoff = 0.4
    ground = 1.e-6
    z_cut = deepcopy(z)
    replace!(x -> x > cutoff ? Inf : x, z_cut)
    border = get_border(isinf.(z_cut))
    for idx in CartesianIndices(border)
        if border[idx]
            z_cut[idx] = cutoff
        end
    end
    z_cut[:, 1:40] .= Inf


    cmap = Reverse(:bilbao)
    crange = (zmin, cutoff)
    cscale = log10

    fig = Figure(resolution = (1200, 800), fontsize = 22)
    ax = Axis3(
        fig[1, 1],
        perspectiveness = 0.6,
        elevation = π / 7,
        azimuth = 1.45 * pi,
        aspect = (1, 1, 0.7),
        protrusions = 20,
        viewmode = :stretch,
        xlabel = "u",
        ylabel = "v",
        zlabel = "|u' + v'|",
        limits = (u_min, u_max, v_min, v_max, ground, cutoff),
        xzpanelvisible = false,
        yzpanelvisible = false,
        # zspinesvisible=false, zticksvisible=false,
        # topspinevisible = false
    )
    hidespines!(ax)
    hidezdecorations!(ax, grid = false)

    hm = heatmap!(
        ax,
        u_range,
        v_range,
        z;
        colormap = cmap,
        colorrange = crange,
        cscale = log10,
        transparency = true,
    )
    sp = streamplot!(
        ax,
        odeSol,
        u_min .. u_max,
        v_min .. v_max;
        gridsize = (20, 20),
        arrow_size = 10,
        stepsize = 1 / res,
        colormap = [:black, :black],
        overdraw = true,
        transparency = true,
    )

    sf = surface!(
        ax,
        u_range,
        v_range,
        z_cut;
        colormap = cmap,
        colorrange = crange,
        transparency = true,
        colorscale = cscale,
        shading = false,
    )
    wf = wireframe!(
        ax,
        u_range,
        v_range,
        z_cut;
        overdraw = true,
        transparency = true,
        color = (:black, 0.1),
    )

    Colorbar(fig[1, 2], sf, height = Relative(0.5))
    colsize!(fig.layout, 1, Aspect(1, 1.0))
    fig
end
CairoMakie.save("figures/3d_potential.pdf", fig)


==> figures/suppmat/mirage_dressing_homogeneous_parametrons.jl <==
######################################################################################
#                                    Prerequisites                                   #
######################################################################################
# This should be ran with HarmonicBalance@v0.9
using DrWatson;
@quickactivate "TwoCoupledParametrons";
using HarmonicBalance;
HB = HarmonicBalance;
using HarmonicBalance.Symbolics, HarmonicBalance.ProgressMeter
using HarmonicBalance: Result, OrderedDict

using CairoMakie
using MathTeXEngine: get_font
font = (;
    regular=get_font(:regular),
    bold=get_font(:bold),
    italic=get_font(:italic),
    bold_italic=get_font(:bolditalic),
)
set_theme!(fonts=font)
c = :viridis;
cticks = 0:9;
crange = (0, 9);

function my_classify_default!(result)
    my_classify_solutions!(result, HB.is_physical, "physical")
    my_classify_solutions!(result, HB.is_stable, "stable")
    HB.order_branches!(result, ["physical", "stable"]) # shuffle the branches to have relevant
end
function my_classify_solutions!(res::Result, f::Function, name::String)
    values = my_classify_solutions(res, f)
    res.classes[name] = values
end
function my_classify_solutions(res::Result, f::Function)
    values = similar(res.solutions, BitVector)
    for (idx, soln) in enumerate(res.solutions)
        values[idx] = [
            f(my_get_single_solution(res, index=idx, branch=b), res) for
            b = 1:length(soln)
        ]
    end
    values
end
function my_get_single_solution(res; index, branch)
    sol = get_single_solution(res, index=index, branch=branch)
    merge(sol, Dict(ua => A[CartesianIndex(index)][1], va => A[CartesianIndex(index)][2]))
end

######################################################################################
#                                      systems                                       #
######################################################################################
@variables t xs(t) xa(t);
@variables ω0 ω λ α J γ;
equations = [
    d(d(xs, t), t) +
    (ω0^2 - J - λ * cos(2 * ω * t)) * xs +
    γ * d(xs, t) +
    (α / 4) * (xs^3 + 3 * xa^2 * xs),
    d(d(xa, t), t) +
    (ω0^2 + J - λ * cos(2 * ω * t)) * xa +
    γ * d(xa, t) +
    (α / 4) * (xa^3 + 3 * xs^2 * xa),
]

system = DifferentialEquation(equations, [xs, xa])
add_harmonic!(system, xs, ω)
add_harmonic!(system, xa, ω)
harmonic_normal = get_harmonic_equations(system);

res = 200
fixed_ωλ = Dict(ω0 => 1.0, α => 1.0, J => 0.005, γ => 0.005) |> OrderedDict
varied_ωλ = (ω => range(0.99, 1.01, res), λ => range(1e-6, 0.03, res)) |> OrderedDict

result_ωλ_normal = get_steady_states(
    harmonic_normal,
    varied_ωλ,
    fixed_ωλ,
    threading=true,
    show_progress=true,
    method=:total_degree,
);
X, Y = values(result_ωλ_normal.swept_parameters)
Z_All = sum.(HB._get_mask(result_ωλ_normal, ["stable"], []));
hmap = CairoMakie.heatmap(X, Y, Z_All, colormap=c, colorrange=crange)

@variables t xa(t);
@variables ω0 ω λ α J;
equations_xa =
    [d(d(xa, t), t) + (ω0^2 + J - λ * cos(2 * ω * t)) * xa + γ * d(xa, t) + (α / 4) * xa^3]
equations_xs =
    [d(d(xs, t), t) + (ω0^2 - J - λ * cos(2 * ω * t)) * xs + γ * d(xs, t) + (α / 4) * xs^3]

system_xa = DifferentialEquation(equations_xa, [xa])
system_xs = DifferentialEquation(equations_xs, [xs])
add_harmonic!(system_xa, xa, ω)
add_harmonic!(system_xs, xs, ω)
harmonic_antisym = get_harmonic_equations(system_xa);
harmonic_sym = get_harmonic_equations(system_xs);

result_ωλ_antisym =
    get_steady_states(harmonic_antisym, varied_ωλ, fixed_ωλ; threading=true);
# plot_phase_diagram(result_ωλ_antisym, class="stable", size=(400,300))
# HB._get_mask(result_ωλ_antisym, "stable", [])[20,20]


######################################################################################
#                               dressing matrix                                      #
######################################################################################
classify_solutions!(result_ωλ_antisym, "sqrt(u1^2 + v1^2) > 1e-3", "not_zero")
branch_mat = HB._get_mask(result_ωλ_antisym, ["stable", "not_zero"], []) .|> findfirst
A = map(CartesianIndices(result_ωλ_antisym.solutions)) do idx
    branch = branch_mat[idx]
    if isnothing(branch)
        sol = zeros(2)
    else
        sol = real(result_ωλ_antisym.solutions[idx][branch])
    end
    sol
end;
HB.heatmap(map(v -> v[1]^2 + v[2]^2, A)')

######################################################################################
#                                     dressing                                       #
######################################################################################
@variables T u2(T) v2(T) ua va
fixed_ωλ = Dict(ω0 => 1.0, α => 1.0, J => 0.005, γ => 0.005) |> ParameterList
varied_ωλ = (ω => range(0.99, 1.01, res), λ => range(1e-6, 0.03, res)) |> ParameterRange

begin
    harmonic_tmp = deepcopy(harmonic_sym)
    harmonic_tmp.equations = substitute(
        HB.rearrange_standard(harmonic_normal).equations[1:2],
        Dict(u2 => ua, v2 => va),
    )
    harmonic_tmp.parameters = push!(harmonic_tmp.parameters, ua, va)
    prob = HarmonicBalance.Problem(harmonic_tmp)
end

begin
    all_keys = cat(collect(keys(varied_ωλ)), collect(keys(fixed_ωλ)), dims=1)
    permutation =
        filter(
            !isempty,
            [findall(x -> isequal(x, par), all_keys) for par in prob.parameters],
        ) .|> first

    param_ranges = collect(values(varied_ωλ))
    input_array = collect(Iterators.product(param_ranges..., values(fixed_ωλ)...))
    input_array = getindex.(input_array, [permutation])
    input_array = HB.tuple_to_vector.(input_array)
    input_array =
        map(idx -> push!(input_array[idx], A[idx]...), CartesianIndices(input_array))
end

result_full = @showprogress map(input_array) do input
    HB.HomotopyContinuation.solve(
        prob.system;
        start_system=:total_degree,
        target_parameters=input,
        threading=false,
        show_progress=false,
    )
end
rounded_solutions = HB.HomotopyContinuation.solutions.(result_full)
solutions = HB.pad_solutions(rounded_solutions)

J_variables = cat(prob.variables, collect(keys(varied_ωλ)), [ua, va], dims=1)
compiled_J = HB.compile_matrix(prob.jacobian, J_variables, rules=fixed_ωλ)
result = HB.Result(solutions, varied_ωλ, fixed_ωλ, prob, Dict(), compiled_J, nothing);

# HB.sort_solutions!(result, sorting="nearest", show_progress=false);
my_classify_default!(result)
# plot_phase_diagram(result, class="stable", size=2 .*(400,300))
Z_dressed = sum.(HB._get_mask(result, ["stable"], []));

######################################################################################
#                                     plotting                                       #
######################################################################################

X, Y = values(result_ωλ_normal.swept_parameters)
Z_All = sum.(HB._get_mask(result_ωλ_normal, ["stable"], []));
Z_dressed = sum.(HB._get_mask(result, ["stable"], []));

begin
    size_in_cm = (1 * 8.64468, 4.0)
    dpi = 100
    size_in_pixels = size_in_cm .* dpi
    fontsize = 30
    aspect = 1.0
    default = Dict{Symbol,Any}([:spinewidth => 2, :ylabelrotation => 0])

    # limits = (2.63, 2.663, Ud_min, Ud_max)
    xticks = range(2.63, 2.665, 8)
    yticks = range(2, 5, 7)
    ylabel = L"\lambda"
    xlabel = L"\omega"
    c = cgrad(:viridis, 10, categorical = true)
    cticks = 0:9
    crange = (-0.5, 9.5)

    fig = Figure(size=size_in_pixels, fontsize=fontsize)

    ax1 = Axis(fig[1, 1]; aspect=aspect, xlabel=xlabel, ylabel=ylabel, default..., xticks=[0.99, 1.0, 1.01],)
    ax2 = Axis(
        fig[1, 2];
        aspect=aspect,
        xlabel=xlabel,
        ylabel=ylabel,
        ylabelvisible=false,
        yticklabelsvisible=false,
        xticks=[0.99, 1.0, 1.01],
        default...,
    )

    hmap = CairoMakie.heatmap!(ax1, X, Y, Z_All, colormap=c, colorrange=crange, rasterize=true)
    hmap = CairoMakie.heatmap!(ax2, X, Y, Z_dressed, colormap=c, colorrange=crange, rasterize=true)

    Colorbar(fig[1, 3], hmap, ticks=cticks, tellheight=false, width = 15)


    for (label, panel) in zip(["(a)", "(b)"], [(1, 1), (1, 2)])
        Label(
            fig[panel...],
            label;
            tellheight=false,
            tellwidth=false,
            color=:white,
            halign=:left,
            valign=:top,
            padding=(30, 5, 5, 10),
        )
    end
    # colsize!(fig.layout, 1, Aspect(1, 1.0))
    fig
end
save("figures/suppmat/figA1.pdf", fig)
save("figures/suppmat/figA1.svg", fig)

